Stochastic Simulation of Reaction-Diffusion Systems: A Fluctuating-Hydrodynamics Approach

We develop numerical methods for reaction-diffusion systems based on the equations of fluctuating hydrodynamics (FHD). While the FHD formulation is formally described by stochastic partial differential equations (SPDEs), it becomes similar to the reaction-diffusion master equation (RDME) description when those SPDEs are spatially discretized and reactions are modeled as a source term having Poisson fluctuations. However, unlike the RDME, the FHD description naturally extends from the regime where fluctuations are strong, i.e., each hydrodynamic cell has few (reactive) molecules, to regimes with moderate or weak fluctuations, and ultimately to the deterministic limit. By treating diffusion implicitly, we avoid the severe restriction on time step size that limits all methods based on explicit treatments of diffusion, and construct numerical methods that are more efficient than RDME methods, without compromising accuracy. We find that an implicit midpoint tau leaping scheme attains second-order weak accuracy for the linearized FHD, and gives an accurate and stable structure factor for a time step size an order of magnitude larger than the hopping time scale of diffusing molecules. We study the numerical accuracy of our methods for the Schl\"ogl reaction-diffusion model both in and out of thermodynamic equilibrium. We demonstrate and quantify the importance of thermodynamic fluctuations to the formation of a two-dimensional Turing-like pattern, and examine the effect of fluctuations on three-dimensional chemical front propagation. By comparing FHD simulations to deterministic reaction-diffusion simulations, we show that fluctuations accelerate pattern formation in spatially homogeneous systems, and lead to a qualitatively-different disordered pattern behind a traveling wave.

==> fig/AB_bubble_3d/AB_bubble_3d.sh <==
#!/bin/bash

montage cs1000_0002.png cs1000_0004.png cs1000_0006.png cs1000_0008.png -tile x1 -geometry 512x512+16+16 -pointsize 20 -title "Stochastic reaction-diffusion" tmp5.png
montage tmp5.png colorbar.png -tile x1 -mode Concatenate top_row.png

convert Det_cs1000IC_0002.png -set caption 't = 50'  tmp1.png 
convert Det_cs1000IC_0004.png -set caption 't = 100' tmp2.png 
convert Det_cs1000IC_0006.png -set caption 't = 150' tmp3.png 
convert Det_cs1000IC_0008.png -set caption 't = 200' tmp4.png 
montage -label '%[caption]' -pointsize 30 tmp1.png tmp2.png tmp3.png tmp4.png -tile x1 -geometry 512x512+16+16 tmp6.png
montage tmp6.png -title x1 -mode Concatenate -pointsize 20 -title "Deterministic reaction-diffusion" bottom_row.png

montage top_row.png bottom_row.png -tile 1x2 -mode Concatenate AB_bubble_3d.png

rm tmp?.png
rm top_row.png bottom_row.png 


==> fig/AB_bubble_3d/gen_figure/gen_png.py <==
import sys
import visit

# input parameters from command line

if (len(sys.argv)!= 5):
  print "ERROR: four arguments needed (datavaseName,figureName,width,height)"
  print sys.argv[1:]
  sys.exit(0)

databaseName = sys.argv[1] 
figureName = sys.argv[2]
width = int(sys.argv[3])
height = int(sys.argv[4])


# visit script

OpenDatabase(databaseName, 0)

AddPlot("Pseudocolor", "n1", 1, 1)
PseudocolorAtts = PseudocolorAttributes()
PseudocolorAtts.scaling = PseudocolorAtts.Linear  # Linear, Log, Skew
PseudocolorAtts.skewFactor = 1
PseudocolorAtts.limitsMode = PseudocolorAtts.OriginalData  # OriginalData, CurrentPlot
PseudocolorAtts.minFlag = 1
PseudocolorAtts.min = 0
PseudocolorAtts.maxFlag = 1
PseudocolorAtts.max = 3
PseudocolorAtts.centering = PseudocolorAtts.Natural  # Natural, Nodal, Zonal
PseudocolorAtts.colorTableName = "hot"
PseudocolorAtts.invertColorTable = 0
PseudocolorAtts.opacityType = PseudocolorAtts.FullyOpaque  # ColorTable, FullyOpaque, Constant, Ramp, VariableRange
PseudocolorAtts.opacityVariable = ""
PseudocolorAtts.opacity = 1
PseudocolorAtts.opacityVarMin = 0
PseudocolorAtts.opacityVarMax = 1
PseudocolorAtts.opacityVarMinFlag = 0
PseudocolorAtts.opacityVarMaxFlag = 0
PseudocolorAtts.pointSize = 0.05
PseudocolorAtts.pointType = PseudocolorAtts.Point  # Box, Axis, Icosahedron, Octahedron, Tetrahedron, SphereGeometry, Point, Sphere
PseudocolorAtts.pointSizeVarEnabled = 0
PseudocolorAtts.pointSizeVar = "default"
PseudocolorAtts.pointSizePixels = 2
PseudocolorAtts.lineType = PseudocolorAtts.Line  # Line, Tube, Ribbon
PseudocolorAtts.lineStyle = PseudocolorAtts.SOLID  # SOLID, DASH, DOT, DOTDASH
PseudocolorAtts.lineWidth = 0
PseudocolorAtts.tubeDisplayDensity = 10
PseudocolorAtts.tubeRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.tubeRadiusAbsolute = 0.125
PseudocolorAtts.tubeRadiusBBox = 0.005
PseudocolorAtts.varyTubeRadius = 0
PseudocolorAtts.varyTubeRadiusVariable = ""
PseudocolorAtts.varyTubeRadiusFactor = 10
PseudocolorAtts.endPointType = PseudocolorAtts.None  # None, Tails, Heads, Both
PseudocolorAtts.endPointStyle = PseudocolorAtts.Spheres  # Spheres, Cones
PseudocolorAtts.endPointRadiusSizeType = PseudocolorAtts.FractionOfBBox  # Absolute, FractionOfBBox
PseudocolorAtts.endPointRadiusAbsolute = 1
PseudocolorAtts.endPointRadiusBBox = 0.005
PseudocolorAtts.endPointRatio = 2
PseudocolorAtts.renderSurfaces = 1
PseudocolorAtts.renderWireframe = 0
PseudocolorAtts.renderPoints = 0
PseudocolorAtts.smoothingLevel = 0
PseudocolorAtts.legendFlag = 1
PseudocolorAtts.lightingFlag = 1
SetPlotOptions(PseudocolorAtts)

AddOperator("ThreeSlice", 0)
SetActivePlots(0)
SetActivePlots(0)
ThreeSliceAtts = ThreeSliceAttributes()
ThreeSliceAtts.x = 256
ThreeSliceAtts.y = 256
ThreeSliceAtts.z = 256
ThreeSliceAtts.interactive = 1
SetOperatorOptions(ThreeSliceAtts, 0)

AddOperator("Box", 0)
BoxAtts = BoxAttributes()
BoxAtts.amount = BoxAtts.Some  # Some, All
BoxAtts.minx = 232
BoxAtts.maxx = 512
BoxAtts.miny = 232
BoxAtts.maxy = 512
BoxAtts.minz = 232
BoxAtts.maxz = 512
BoxAtts.inverse = 0
SetOperatorOptions(BoxAtts, 0)

AnnotationAtts = AnnotationAttributes()
AnnotationAtts.axes2D.visible = 1
AnnotationAtts.axes2D.autoSetTicks = 1
AnnotationAtts.axes2D.autoSetScaling = 1
AnnotationAtts.axes2D.lineWidth = 0
AnnotationAtts.axes2D.tickLocation = AnnotationAtts.axes2D.Outside  # Inside, Outside, Both
AnnotationAtts.axes2D.tickAxes = AnnotationAtts.axes2D.BottomLeft  # Off, Bottom, Left, BottomLeft, All
AnnotationAtts.axes2D.xAxis.title.visible = 1
AnnotationAtts.axes2D.xAxis.title.font.font = AnnotationAtts.axes2D.xAxis.title.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.xAxis.title.font.scale = 1
AnnotationAtts.axes2D.xAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes2D.xAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.xAxis.title.font.bold = 1
AnnotationAtts.axes2D.xAxis.title.font.italic = 1
AnnotationAtts.axes2D.xAxis.title.userTitle = 0
AnnotationAtts.axes2D.xAxis.title.userUnits = 0
AnnotationAtts.axes2D.xAxis.title.title = "X-Axis"
AnnotationAtts.axes2D.xAxis.title.units = ""
AnnotationAtts.axes2D.xAxis.label.visible = 1
AnnotationAtts.axes2D.xAxis.label.font.font = AnnotationAtts.axes2D.xAxis.label.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.xAxis.label.font.scale = 1
AnnotationAtts.axes2D.xAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes2D.xAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.xAxis.label.font.bold = 1
AnnotationAtts.axes2D.xAxis.label.font.italic = 1
AnnotationAtts.axes2D.xAxis.label.scaling = 0
AnnotationAtts.axes2D.xAxis.tickMarks.visible = 1
AnnotationAtts.axes2D.xAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes2D.xAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes2D.xAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes2D.xAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes2D.xAxis.grid = 0
AnnotationAtts.axes2D.yAxis.title.visible = 1
AnnotationAtts.axes2D.yAxis.title.font.font = AnnotationAtts.axes2D.yAxis.title.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.yAxis.title.font.scale = 1
AnnotationAtts.axes2D.yAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes2D.yAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.yAxis.title.font.bold = 1
AnnotationAtts.axes2D.yAxis.title.font.italic = 1
AnnotationAtts.axes2D.yAxis.title.userTitle = 0
AnnotationAtts.axes2D.yAxis.title.userUnits = 0
AnnotationAtts.axes2D.yAxis.title.title = "Y-Axis"
AnnotationAtts.axes2D.yAxis.title.units = ""
AnnotationAtts.axes2D.yAxis.label.visible = 1
AnnotationAtts.axes2D.yAxis.label.font.font = AnnotationAtts.axes2D.yAxis.label.font.Courier  # Arial, Courier, Times
AnnotationAtts.axes2D.yAxis.label.font.scale = 1
AnnotationAtts.axes2D.yAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes2D.yAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes2D.yAxis.label.font.bold = 1
AnnotationAtts.axes2D.yAxis.label.font.italic = 1
AnnotationAtts.axes2D.yAxis.label.scaling = 0
AnnotationAtts.axes2D.yAxis.tickMarks.visible = 1
AnnotationAtts.axes2D.yAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes2D.yAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes2D.yAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes2D.yAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes2D.yAxis.grid = 0
AnnotationAtts.axes3D.visible = 0
AnnotationAtts.axes3D.autoSetTicks = 1
AnnotationAtts.axes3D.autoSetScaling = 1
AnnotationAtts.axes3D.lineWidth = 0
AnnotationAtts.axes3D.tickLocation = AnnotationAtts.axes3D.Inside  # Inside, Outside, Both
AnnotationAtts.axes3D.axesType = AnnotationAtts.axes3D.ClosestTriad  # ClosestTriad, FurthestTriad, OutsideEdges, StaticTriad, StaticEdges
AnnotationAtts.axes3D.triadFlag = 0
AnnotationAtts.axes3D.bboxFlag = 0
AnnotationAtts.axes3D.xAxis.title.visible = 1
AnnotationAtts.axes3D.xAxis.title.font.font = AnnotationAtts.axes3D.xAxis.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.xAxis.title.font.scale = 1
AnnotationAtts.axes3D.xAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes3D.xAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.xAxis.title.font.bold = 0
AnnotationAtts.axes3D.xAxis.title.font.italic = 0
AnnotationAtts.axes3D.xAxis.title.userTitle = 0
AnnotationAtts.axes3D.xAxis.title.userUnits = 0
AnnotationAtts.axes3D.xAxis.title.title = "X-Axis"
AnnotationAtts.axes3D.xAxis.title.units = ""
AnnotationAtts.axes3D.xAxis.label.visible = 1
AnnotationAtts.axes3D.xAxis.label.font.font = AnnotationAtts.axes3D.xAxis.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.xAxis.label.font.scale = 1
AnnotationAtts.axes3D.xAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes3D.xAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.xAxis.label.font.bold = 0
AnnotationAtts.axes3D.xAxis.label.font.italic = 0
AnnotationAtts.axes3D.xAxis.label.scaling = 0
AnnotationAtts.axes3D.xAxis.tickMarks.visible = 1
AnnotationAtts.axes3D.xAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes3D.xAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes3D.xAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes3D.xAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes3D.xAxis.grid = 0
AnnotationAtts.axes3D.yAxis.title.visible = 1
AnnotationAtts.axes3D.yAxis.title.font.font = AnnotationAtts.axes3D.yAxis.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.yAxis.title.font.scale = 1
AnnotationAtts.axes3D.yAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes3D.yAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.yAxis.title.font.bold = 0
AnnotationAtts.axes3D.yAxis.title.font.italic = 0
AnnotationAtts.axes3D.yAxis.title.userTitle = 0
AnnotationAtts.axes3D.yAxis.title.userUnits = 0
AnnotationAtts.axes3D.yAxis.title.title = "Y-Axis"
AnnotationAtts.axes3D.yAxis.title.units = ""
AnnotationAtts.axes3D.yAxis.label.visible = 1
AnnotationAtts.axes3D.yAxis.label.font.font = AnnotationAtts.axes3D.yAxis.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.yAxis.label.font.scale = 1
AnnotationAtts.axes3D.yAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes3D.yAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.yAxis.label.font.bold = 0
AnnotationAtts.axes3D.yAxis.label.font.italic = 0
AnnotationAtts.axes3D.yAxis.label.scaling = 0
AnnotationAtts.axes3D.yAxis.tickMarks.visible = 1
AnnotationAtts.axes3D.yAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes3D.yAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes3D.yAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes3D.yAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes3D.yAxis.grid = 0
AnnotationAtts.axes3D.zAxis.title.visible = 1
AnnotationAtts.axes3D.zAxis.title.font.font = AnnotationAtts.axes3D.zAxis.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.zAxis.title.font.scale = 1
AnnotationAtts.axes3D.zAxis.title.font.useForegroundColor = 1
AnnotationAtts.axes3D.zAxis.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.zAxis.title.font.bold = 0
AnnotationAtts.axes3D.zAxis.title.font.italic = 0
AnnotationAtts.axes3D.zAxis.title.userTitle = 0
AnnotationAtts.axes3D.zAxis.title.userUnits = 0
AnnotationAtts.axes3D.zAxis.title.title = "Z-Axis"
AnnotationAtts.axes3D.zAxis.title.units = ""
AnnotationAtts.axes3D.zAxis.label.visible = 1
AnnotationAtts.axes3D.zAxis.label.font.font = AnnotationAtts.axes3D.zAxis.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axes3D.zAxis.label.font.scale = 1
AnnotationAtts.axes3D.zAxis.label.font.useForegroundColor = 1
AnnotationAtts.axes3D.zAxis.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axes3D.zAxis.label.font.bold = 0
AnnotationAtts.axes3D.zAxis.label.font.italic = 0
AnnotationAtts.axes3D.zAxis.label.scaling = 0
AnnotationAtts.axes3D.zAxis.tickMarks.visible = 1
AnnotationAtts.axes3D.zAxis.tickMarks.majorMinimum = 0
AnnotationAtts.axes3D.zAxis.tickMarks.majorMaximum = 1
AnnotationAtts.axes3D.zAxis.tickMarks.minorSpacing = 0.02
AnnotationAtts.axes3D.zAxis.tickMarks.majorSpacing = 0.2
AnnotationAtts.axes3D.zAxis.grid = 0
AnnotationAtts.axes3D.setBBoxLocation = 0
AnnotationAtts.axes3D.bboxLocation = (0, 1, 0, 1, 0, 1)
AnnotationAtts.userInfoFlag = 0
AnnotationAtts.userInfoFont.font = AnnotationAtts.userInfoFont.Arial  # Arial, Courier, Times
AnnotationAtts.userInfoFont.scale = 1
AnnotationAtts.userInfoFont.useForegroundColor = 1
AnnotationAtts.userInfoFont.color = (0, 0, 0, 255)
AnnotationAtts.userInfoFont.bold = 0
AnnotationAtts.userInfoFont.italic = 0
AnnotationAtts.databaseInfoFlag = 0
AnnotationAtts.timeInfoFlag = 1
AnnotationAtts.databaseInfoFont.font = AnnotationAtts.databaseInfoFont.Arial  # Arial, Courier, Times
AnnotationAtts.databaseInfoFont.scale = 1
AnnotationAtts.databaseInfoFont.useForegroundColor = 1
AnnotationAtts.databaseInfoFont.color = (0, 0, 0, 255)
AnnotationAtts.databaseInfoFont.bold = 0
AnnotationAtts.databaseInfoFont.italic = 0
AnnotationAtts.databaseInfoExpansionMode = AnnotationAtts.File  # File, Directory, Full, Smart, SmartDirectory
AnnotationAtts.databaseInfoTimeScale = 1
AnnotationAtts.databaseInfoTimeOffset = 0
AnnotationAtts.legendInfoFlag = 0
AnnotationAtts.backgroundColor = (255, 255, 255, 255)
AnnotationAtts.foregroundColor = (0, 0, 0, 255)
AnnotationAtts.gradientBackgroundStyle = AnnotationAtts.Radial  # TopToBottom, BottomToTop, LeftToRight, RightToLeft, Radial
AnnotationAtts.gradientColor1 = (0, 0, 255, 255)
AnnotationAtts.gradientColor2 = (0, 0, 0, 255)
AnnotationAtts.backgroundMode = AnnotationAtts.Solid  # Solid, Gradient, Image, ImageSphere
AnnotationAtts.backgroundImage = ""
AnnotationAtts.imageRepeatX = 1
AnnotationAtts.imageRepeatY = 1
AnnotationAtts.axesArray.visible = 1
AnnotationAtts.axesArray.ticksVisible = 1
AnnotationAtts.axesArray.autoSetTicks = 1
AnnotationAtts.axesArray.autoSetScaling = 1
AnnotationAtts.axesArray.lineWidth = 0
AnnotationAtts.axesArray.axes.title.visible = 1
AnnotationAtts.axesArray.axes.title.font.font = AnnotationAtts.axesArray.axes.title.font.Arial  # Arial, Courier, Times
AnnotationAtts.axesArray.axes.title.font.scale = 1
AnnotationAtts.axesArray.axes.title.font.useForegroundColor = 1
AnnotationAtts.axesArray.axes.title.font.color = (0, 0, 0, 255)
AnnotationAtts.axesArray.axes.title.font.bold = 0
AnnotationAtts.axesArray.axes.title.font.italic = 0
AnnotationAtts.axesArray.axes.title.userTitle = 0
AnnotationAtts.axesArray.axes.title.userUnits = 0
AnnotationAtts.axesArray.axes.title.title = ""
AnnotationAtts.axesArray.axes.title.units = ""
AnnotationAtts.axesArray.axes.label.visible = 1
AnnotationAtts.axesArray.axes.label.font.font = AnnotationAtts.axesArray.axes.label.font.Arial  # Arial, Courier, Times
AnnotationAtts.axesArray.axes.label.font.scale = 1
AnnotationAtts.axesArray.axes.label.font.useForegroundColor = 1
AnnotationAtts.axesArray.axes.label.font.color = (0, 0, 0, 255)
AnnotationAtts.axesArray.axes.label.font.bold = 0
AnnotationAtts.axesArray.axes.label.font.italic = 0
AnnotationAtts.axesArray.axes.label.scaling = 0
AnnotationAtts.axesArray.axes.tickMarks.visible = 1
AnnotationAtts.axesArray.axes.tickMarks.majorMinimum = 0
AnnotationAtts.axesArray.axes.tickMarks.majorMaximum = 1
AnnotationAtts.axesArray.axes.tickMarks.minorSpacing = 0.02
AnnotationAtts.axesArray.axes.tickMarks.majorSpacing = 0.2
AnnotationAtts.axesArray.axes.grid = 0
SetAnnotationAttributes(AnnotationAtts)

ViewCurveAtts = ViewCurveAttributes()
ViewCurveAtts.domainCoords = (0, 1)
ViewCurveAtts.rangeCoords = (0, 1)
ViewCurveAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
ViewCurveAtts.domainScale = ViewCurveAtts.LINEAR  # LINEAR, LOG
ViewCurveAtts.rangeScale = ViewCurveAtts.LINEAR  # LINEAR, LOG
SetViewCurve(ViewCurveAtts)
View2DAtts = View2DAttributes()
View2DAtts.windowCoords = (0, 1, 0, 1)
View2DAtts.viewportCoords = (0.2, 0.95, 0.15, 0.95)
View2DAtts.fullFrameActivationMode = View2DAtts.Auto  # On, Off, Auto
View2DAtts.fullFrameAutoThreshold = 100
View2DAtts.xScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.yScale = View2DAtts.LINEAR  # LINEAR, LOG
View2DAtts.windowValid = 0
SetView2D(View2DAtts)

# I don't know why but need to call DrawPlots first to apply View3DAtts
View3DAtts = View3DAttributes()
visit.DrawPlots()

View3DAtts = View3DAttributes()
View3DAtts.viewNormal = (0.65, 0.65, 0.4)
View3DAtts.focus = (256, 256, 304)
View3DAtts.viewUp = (-0.28, -0.28, 0.92)
View3DAtts.viewAngle = 30
View3DAtts.parallelScale = 400
View3DAtts.nearPlane = -800
View3DAtts.farPlane = 800
View3DAtts.imagePan = (0, 0)
View3DAtts.imageZoom = 2
View3DAtts.perspective = 0
View3DAtts.eyeAngle = 2
View3DAtts.centerOfRotationSet = 0
View3DAtts.centerOfRotation = (256, 256, 256)
View3DAtts.axis3DScaleFlag = 0
View3DAtts.axis3DScales = (1, 1, 1)
View3DAtts.shear = (0, 0, 1)
View3DAtts.windowValid = 1
SetView3D(View3DAtts)

ViewAxisArrayAtts = ViewAxisArrayAttributes()
ViewAxisArrayAtts.domainCoords = (0, 1)
ViewAxisArrayAtts.rangeCoords = (0, 1)
ViewAxisArrayAtts.viewportCoords = (0.15, 0.9, 0.1, 0.85)
SetViewAxisArray(ViewAxisArrayAtts)

light0 = LightAttributes()
light0.enabledFlag = 1
light0.type = light0.Camera  # Ambient, Object, Camera
light0.direction = (0, 0, -1)
light0.color = (255, 255, 255, 255)
light0.brightness = 1
SetLight(0, light0)
light1 = LightAttributes()
light1.enabledFlag = 1
light1.type = light1.Camera  # Ambient, Object, Camera
light1.direction = (0, 0, -1)
light1.color = (255, 255, 255, 255)
light1.brightness = 0.5
SetLight(1, light1)
light2 = LightAttributes()
light2.enabledFlag = 0
light2.type = light2.Camera  # Ambient, Object, Camera
light2.direction = (0, 0, -1)
light2.color = (255, 255, 255, 255)
light2.brightness = 1
SetLight(2, light2)
light3 = LightAttributes()
light3.enabledFlag = 0
light3.type = light3.Camera  # Ambient, Object, Camera
light3.direction = (0, 0, -1)
light3.color = (255, 255, 255, 255)
light3.brightness = 1
SetLight(3, light3)
light4 = LightAttributes()
light4.enabledFlag = 0
light4.type = light4.Camera  # Ambient, Object, Camera
light4.direction = (0, 0, -1)
light4.color = (255, 255, 255, 255)
light4.brightness = 1
SetLight(4, light4)
light5 = LightAttributes()
light5.enabledFlag = 0
light5.type = light5.Camera  # Ambient, Object, Camera
light5.direction = (0, 0, -1)
light5.color = (255, 255, 255, 255)
light5.brightness = 1
SetLight(5, light5)
light6 = LightAttributes()
light6.enabledFlag = 0
light6.type = light6.Camera  # Ambient, Object, Camera
light6.direction = (0, 0, -1)
light6.color = (255, 255, 255, 255)
light6.brightness = 1
SetLight(6, light6)
light7 = LightAttributes()
light7.enabledFlag = 0
light7.type = light7.Camera  # Ambient, Object, Camera
light7.direction = (0, 0, -1)
light7.color = (255, 255, 255, 255)
light7.brightness = 1
SetLight(7, light7)


# visit save figure script

visit.DrawPlots()

sa = visit.SaveWindowAttributes()
sa.width = width
sa.height = height
sa.format = sa.PNG
sa.family = 0

nTimestep = TimeSliderGetNStates()
for iTimestep in range(nTimestep):
  TimeSliderSetState(iTimestep)
  tag = "%04d.png" % iTimestep
  sa.fileName = figureName+tag
  visit.SetSaveWindowAttributes(sa)
  visit.SaveWindow()

sys.exit(0)



==> fig/AB_bubble_3d/gen_figure/gen_png.sh <==
#!/bin/bash

RUNNAME=TEST

PYSCR=gen_png.py
DATABASENAME=${RUNNAME}.visit
FIGURENAME=${RUNNAME}_
WIDTH=512
HEIGHT=512

visit -nowin -cli -s $PYSCR $DATABASENAME $FIGURENAME $WIDTH $HEIGHT

rm visitlog.py


==> fig/BPM_Turing/BPM_Turing.sh <==
#!/bin/bash

# left figure
python BPM_n_avg.py

# right figure
./BPM_snapshots.sh

# combine
montage BPM_n_avg.png BPM_snapshots.png -mode Concatenate BPM_Turing.png


==> fig/BPM_Turing/BPM_n_avg.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.ticker import MultipleLocator, FormatStrFormatter

####################
# default settings #
####################

plt.rc('text',usetex=True)
plt.rc('font',family="serif")
plt.rc('font',size=11)

plt.rc('axes',linewidth=2)
plt.rc('xtick.major',size=5)
plt.rc('xtick.major',width=2)
plt.rc('xtick.minor',size=3)
plt.rc('xtick.minor',width=1)
plt.rc('ytick.major',size=5)
plt.rc('ytick.major',width=2)
plt.rc('ytick.minor',size=3)
plt.rc('ytick.minor',width=1)

#############
# main plot #
#############

fig = plt.figure()
ax = fig.gca()

# xaxis
ax.set_xlabel(r"$t$",fontsize=15)
ax.set_xlim([0,10000])
ax.xaxis.set_major_locator(MultipleLocator(2000))
ax.xaxis.set_major_formatter(FormatStrFormatter("%g"))
ax.xaxis.set_minor_locator(MultipleLocator(500))

# yaxis 
ax.set_ylabel(r"$\bar{n}_\mathrm{U}(t)$",fontsize=15,labelpad=5)
ax.set_ylim([850,2350])
ax.yaxis.set_major_locator(MultipleLocator(500))
ax.yaxis.set_major_formatter(FormatStrFormatter("%g"))
ax.yaxis.set_minor_locator(MultipleLocator(100))

# curves
[xx,yy] = np.loadtxt("cs1_Nc64_SSA2MNSSA2_dt0.01.fort9",unpack=True,usecols=[0,1])
ax.plot(xx,yy,"r-",lw=1,label=r"$A=1$")

[xx,yy] = np.loadtxt("cs10_Nc64_SSA2MNSSA2_dt0.01.fort9",unpack=True,usecols=[0,1])
ax.plot(xx,yy,"g-",lw=1,label=r"$A=10$")

ax.plot([xx[1100],xx[2100],xx[3100],xx[4100]],[yy[1100],yy[2100],yy[3100],yy[4100]],"o",markerfacecolor="none",markeredgecolor="g",markeredgewidth=1.5)
offx=-280
offy=-40
ax.text(1100+offx,1000+offy,"(a)",va="top",ha="left",color="g",fontsize=13)
ax.text(2100+offx,1000+offy,"(b)",va="top",ha="left",color="g",fontsize=13)
ax.text(3100+offx,1000+offy,"(c)",va="top",ha="left",color="g",fontsize=13)
ax.text(4100+offx,1000+offy,"(d)",va="top",ha="left",color="g",fontsize=13)

[xx,yy] = np.loadtxt("Det_Nc64_ImMid_dt0.1.fort9",unpack=True,usecols=[0,1])
ax.plot(xx,yy,"k:",lw=1,label=r"$A=10, \mathrm{deterministic}$")

# legend
ax.legend(loc=(0.48,0.76),fontsize=12,frameon=False,handletextpad=0,handlelength=1.8,labelspacing=0.3)

##########
# output #
##########

fig.set_size_inches(5,4)
fig.tight_layout()

#plt.show()
plt.savefig("BPM_n_avg.eps")
plt.savefig("BPM_n_avg.png",dpi=150)


==> fig/BPM_Turing/BPM_snapshots.sh <==
#!/bin/bash

RUNNAME=cs10_Nc64_SSA2MNSSA2_dt0.01
SHOTNO1=11
SHOTNO2=21
SHOTNO3=31
SHOTNO4=41
COLORBARPNG=colorbar.png
OUTPUT=BPM_snapshots.png

PNG1=${RUNNAME}_`printf "%04d" $SHOTNO1`.png
PNG2=${RUNNAME}_`printf "%04d" $SHOTNO2`.png
PNG3=${RUNNAME}_`printf "%04d" $SHOTNO3`.png
PNG4=${RUNNAME}_`printf "%04d" $SHOTNO4`.png

convert $PNG1 -gravity NorthWest -font Times-Roman -pointsize 25 -annotate +12+12 '(a) t = 1100' tmp1.png
convert $PNG2 -gravity NorthWest -font Times-Roman -pointsize 25 -annotate +12+12 '(b) t = 2100' tmp2.png
convert $PNG3 -gravity NorthWest -font Times-Roman -pointsize 25 -annotate +12+12 '(c) t = 3100' tmp3.png
convert $PNG4 -gravity NorthWest -font Times-Roman -pointsize 25 -annotate +12+12 '(d) t = 4100' tmp4.png

montage -geometry 256x256+12+12 tmp1.png tmp2.png tmp3.png tmp4.png tmp.png
montage tmp.png $COLORBARPNG -mode Concatenate $OUTPUT

rm tmp*.png


==> fig/BPM_comp/BPM_comp.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.ticker import MultipleLocator,FormatStrFormatter,ScalarFormatter,FixedLocator

# calculate mean of a1 and a7 for deterministic case
[a1,a7] = np.loadtxt("Det_Nc64_ImMid_dt0.1.fit",unpack=True,usecols=[0,6])
a1detmean = np.mean(a1)
a7detmean = np.mean(a7)

####################
# default settings #
####################

plt.rc('text',usetex=True)
plt.rc('font',family="serif")
plt.rc('font',size=12)

plt.rc('axes',linewidth=2)
plt.rc('xtick.major',size=5)
plt.rc('xtick.major',width=2)
plt.rc('xtick.minor',size=3)
plt.rc('xtick.minor',width=1)
plt.rc('ytick.major',size=5)
plt.rc('ytick.major',width=2)
plt.rc('ytick.minor',size=3)
plt.rc('ytick.minor',width=1)

fig = plt.figure()

###############
# main figure #
###############

ax = fig.add_subplot(121)

ax.set_xlabel(r"$a_1/\bar{a}_1^\mathrm{det}$",fontsize=15,labelpad=10)
ax.set_xlim([0.2,1.2])
ax.xaxis.set_major_locator(MultipleLocator(0.2))
ax.xaxis.set_major_formatter(FormatStrFormatter("%g"))
ax.xaxis.set_minor_locator(MultipleLocator(0.05))

ax.set_ylabel(r"$a_7/\bar{a}_7^\mathrm{det}$",fontsize=15)
ax.set_ylim([0.95,1.02])
ax.yaxis.set_major_locator(MultipleLocator(0.02))
ax.yaxis.set_major_formatter(FormatStrFormatter("%g"))
ax.yaxis.set_minor_locator(MultipleLocator(0.005))

# RDME

[a1,a7] = np.loadtxt("cs1_Nc64_SSA2MNSSA2_dt0.01.fit",unpack=True,usecols=[0,6])
ax.plot(a1/a1detmean,a7/a7detmean,"o",markerfacecolor="none",markeredgecolor="r",markersize=8)
[a1,a7] = np.loadtxt("cs1_Nc256_SSA2MNSSA2_dt0.01.fit",unpack=True,usecols=[0,6])
ax.plot(a1/a1detmean,a7/a7detmean,"d",markerfacecolor="none",markeredgecolor="r",markersize=8)

[a1,a7] = np.loadtxt("cs10_Nc64_SSA2MNSSA2_dt0.01.fit",unpack=True,usecols=[0,6])
ax.plot(a1/a1detmean,a7/a7detmean,"o",markerfacecolor="none",markeredgecolor="g",markersize=8)
[a1,a7] = np.loadtxt("cs10_Nc256_SSA2MNSSA2_dt0.01.fit",unpack=True,usecols=[0,6])
ax.plot(a1/a1detmean,a7/a7detmean,"d",markerfacecolor="none",markeredgecolor="g",markersize=8)

# FHD

[a1,a7] = np.loadtxt("cs1_Nc64_ImMidTau_dt0.1.fit",unpack=True,usecols=[0,6])
ax.plot(a1/a1detmean,a7/a7detmean,"o",markerfacecolor="r",markeredgecolor="k",markersize=6)
[a1,a7] = np.loadtxt("cs1_Nc256_ImMidTau_dt0.1.fit",unpack=True,usecols=[0,6])
ax.plot(a1/a1detmean,a7/a7detmean,"d",markerfacecolor="r",markeredgecolor="k",markersize=6)
ax.text(0.27,1.01,r"$A=1$",color="r",fontsize=15)

[a1,a7] = np.loadtxt("cs10_Nc64_ImMidTau_dt0.1.fit",unpack=True,usecols=[0,6])
ax.plot(a1/a1detmean,a7/a7detmean,"o",markerfacecolor="g",markeredgecolor="k",markersize=6)
[a1,a7] = np.loadtxt("cs10_Nc256_ImMidTau_dt0.1.fit",unpack=True,usecols=[0,6])
ax.plot(a1/a1detmean,a7/a7detmean,"d",markerfacecolor="g",markeredgecolor="k",markersize=6)
ax.text(0.48,1.01,r"$A=10$",color="g",fontsize=15)

[a1,a7] = np.loadtxt("cs100_Nc64_ImMidTau_dt0.1.fit",unpack=True,usecols=[0,6])
ax.plot(a1/a1detmean,a7/a7detmean,"o",markerfacecolor="b",markeredgecolor="k",markersize=6)
[a1,a7] = np.loadtxt("cs100_Nc256_ImMidTau_dt0.1.fit",unpack=True,usecols=[0,6])
ax.plot(a1/a1detmean,a7/a7detmean,"d",markerfacecolor="b",markeredgecolor="k",markersize=6)
ax.text(0.68,1.01,r"$A=100$",color="b",fontsize=15)

[a1,a7] = np.loadtxt("cs1000_Nc64_ImMidTau_dt0.1.fit",unpack=True,usecols=[0,6])
ax.plot(a1/a1detmean,a7/a7detmean,"o",markerfacecolor="m",markeredgecolor="k",markersize=6)
[a1,a7] = np.loadtxt("cs1000_Nc256_ImMidTau_dt0.1.fit",unpack=True,usecols=[0,6])
ax.plot(a1/a1detmean,a7/a7detmean,"d",markerfacecolor="m",markeredgecolor="k",markersize=6)
ax.text(0.91,1.01,r"$A=1000$",color="m",fontsize=15)

# just for getting symbols

ax.plot([1.5],[1.5],"o",markerfacecolor="none",markeredgecolor="k",markersize=8,label="RDME, $64^2$ cells")
ax.plot([1.5],[1.5],"d",markerfacecolor="none",markeredgecolor="k",markersize=8,label="RDME, $256^2$ cells")
ax.plot([1.5],[1.5],"o",markerfacecolor="0.6",markeredgecolor="k",markersize=6,label="FHD, $64^2$ cells")
ax.plot([1.5],[1.5],"d",markerfacecolor="0.6",markeredgecolor="k",markersize=6,label="FHD, $256^2$ cells")

ax.legend(loc="lower center",numpoints=1,fontsize=12,frameon=True,handlelength=1,ncol=2,columnspacing=0.8,handletextpad=0.3)

################
# right figure #
################

ax = fig.add_subplot(122)

ax.set_xlabel(r"$\Delta t$",fontsize=15)
ax.xaxis.set_label_coords(0.61,-0.09)
ax.set_xscale("log")
ax.set_xlim([0.025,10])

ax.xaxis.set_major_locator(FixedLocator([0.1,1,10]))
ax.xaxis.set_major_formatter(FormatStrFormatter("%g"))
ax.xaxis.set_minor_locator(FixedLocator([0.1,0.2,0.3,0.4,0.5,0.6,0.7,0.8,0.9,1,2,3,4,5,6,7,8,9,10]))

ax.set_ylabel(r"$\bar{a}_7/\bar{a}_7^\mathrm{det}$",fontsize=15)
ax.set_ylim([0.91,1.01])

ax.yaxis.set_major_locator(MultipleLocator(0.02))
ax.yaxis.set_major_formatter(FormatStrFormatter("%g"))
ax.yaxis.set_minor_locator(MultipleLocator(0.01))

# RDME

[tt,aa,ee] = np.loadtxt("cs10_Nc64_SSA2MNSSA2.fit_stat",unpack=True,usecols=[0,13,14])
#ax.errorbar(0.06,aa[0]/a7detmean,ee[0]/a7detmean,marker="d",color="g")
ax.errorbar(0.06,aa/a7detmean,ee/a7detmean,marker="d",color="g")
#ax.text(0.028,aa[0]/a7detmean,r"$A=10$",ha="left",va="center",color="g")
ax.text(0.028,aa/a7detmean,r"$A=10$",ha="left",va="center",color="g")

[tt,aa,ee] = np.loadtxt("cs1_Nc64_SSA2MNSSA2.fit_stat",unpack=True,usecols=[0,13,14])
#ax.errorbar(0.07,aa[0]/a7detmean,ee[0]/a7detmean,marker="d",color="r")
ax.errorbar(0.07,aa/a7detmean,ee/a7detmean,marker="d",color="r")
#ax.text(0.028,aa[0]/a7detmean,r"$A=1$",ha="left",va="center",color="r")
ax.text(0.028,aa/a7detmean,r"$A=1$",ha="left",va="center",color="r")

[tt,aa,ee] = np.loadtxt("cs0.1_Nc64_SSA2MNSSA2.fit_stat",unpack=True,usecols=[0,13,14])
#ax.errorbar(0.06,aa[0]/a7detmean,ee[0]/a7detmean,marker="d",color="c")
ax.errorbar(0.06,aa/a7detmean,ee/a7detmean,marker="d",color="c")
#ax.text(0.028,aa[0]/a7detmean,r"$A=0.1$",ha="left",va="center",color="c")
ax.text(0.028,aa/a7detmean,r"$A=0.1$",ha="left",va="center",color="c")

ax.text(0.046,0.96,"RDME",ha="center",va="center",fontsize=15)
ax.text(0.046,0.95,r"$(\Delta t=0.01)$",ha="center",va="center",fontsize=12)

ax.plot([0.08,0.08],[0.91,1.01],"k:",lw=1)

# FHD

[tt,aa,ee] = np.loadtxt("cs10_Nc64_ImMidTau.fit_stat",unpack=True,usecols=[0,13,14])
ax.plot(tt,aa/a7detmean,"og-",markersize=4)
[tt,aa,ee] = np.loadtxt("cs10_Nc64_ImMidSSA.fit_stat",unpack=True,usecols=[0,13,14])
ax.plot(tt,aa/a7detmean,"sg:",markerfacecolor="none",markeredgecolor="g",markeredgewidth=1)

[tt,aa,ee] = np.loadtxt("cs1_Nc64_ImMidTau.fit_stat",unpack=True,usecols=[0,13,14])
ax.plot(tt,aa/a7detmean,"or-",markersize=4)
[tt,aa,ee] = np.loadtxt("cs1_Nc64_ImMidSSA.fit_stat",unpack=True,usecols=[0,13,14])
ax.plot(tt,aa/a7detmean,"sr:",markerfacecolor="none",markeredgecolor="r",markeredgewidth=1)

[tt,aa,ee] = np.loadtxt("cs0.1_Nc64_ImMidTau.fit_stat",unpack=True,usecols=[0,13,14])
ax.plot(tt,aa/a7detmean,"oc-",markersize=4)
[tt,aa,ee] = np.loadtxt("cs0.1_Nc64_ImMidSSA.fit_stat",unpack=True,usecols=[0,13,14])
ax.plot(tt,aa/a7detmean,"sc:",markerfacecolor="none",markeredgecolor="c",markeredgewidth=1)

# just for getting symbols

ax.plot(100,2,"ok-",label="ImMidTau",markerfacecolor="0.6",markersize=4)
ax.plot(100,2,"sk:",markerfacecolor="none",markeredgecolor="k",markeredgewidth=1,label="ImMidSSA")
ax.legend(loc=(0.2,0.34),numpoints=1,fontsize=15,frameon=False,handlelength=1.4,handletextpad=0.5)

##########
# format #
##########

fig.set_size_inches(12,4)
fig.tight_layout()

plt.savefig("BPM_comp.eps")
plt.savefig("BPM_comp.png",dpi=200)


==> fig/BPM_final/BPM_final.sh <==
#!/bin/bash

montage cs1_Nc64_ImMidTau_dt0.1_t50000_0002.png -geometry 256x256+4+4 -title "(a) FHD" tmp1.png
montage cs1_Nc64_ImMidTau_dt0.1_t50000_0003.png -geometry 256x256+4+4 -title "(b) FHD" tmp2.png
montage cs1_Nc64_SSA2MNSSA2_dt0.01_t50000_0002.png -geometry 256x256+4+4 -title "(c) RDME" tmp3.png
montage cs1_Nc64_SSA2MNSSA2_dt0.01_t50000_0005.png -geometry 256x256+4+4 -title "(d) RDME" tmp4.png

montage tmp1.png tmp2.png tmp3.png tmp4.png -tile 4x1 -geometry 256x296+12+16 tmp5.png

montage colorbar.png -geometry 99x273+0+27 tmp6.png

montage tmp5.png tmp6.png -mode Concatenate BPM_final.png

rm tmp*.png 


==> fig/Schlogl_Sk_rho/Schlogl_Sk_rho.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.ticker import MultipleLocator, FormatStrFormatter
import math
import scipy.stats
import scipy.special

####################
# default settings #
####################

plt.rc('text',usetex=True)
plt.rc('font',family="serif")
plt.rc('font',size=12)

plt.rc('axes',linewidth=2)
plt.rc('xtick.major',size=5)
plt.rc('xtick.major',width=2)
plt.rc('xtick.minor',size=3)
plt.rc('xtick.minor',width=1)
plt.rc('ytick.major',size=5)
plt.rc('ytick.major',width=2)
plt.rc('ytick.minor',size=3)
plt.rc('ytick.minor',width=1)

fig = plt.figure()

#############
# left plot #
#############

ax1 = fig.add_subplot(121)

# xax1is
ax1.set_xlabel(r"$\tilde{k}\Delta x$",fontsize=15)
# k_max*dx = pi
# tilk_max*dx = 2 
# tilk*dx = 2*sin(k*dx/2)
ax1.set_xlim([0,2])
ax1.xaxis.set_major_locator(MultipleLocator(0.5))
ax1.xaxis.set_major_formatter(FormatStrFormatter("%g"))
ax1.xaxis.set_minor_locator(MultipleLocator(0.1))

# yax1is 
ax1.set_ylabel(r"$S(\tilde{k})/n^\mathrm{eq}$",fontsize=15,labelpad=5)
ax1.set_ylim([0.94,1.02])
ax1.yaxis.set_major_locator(MultipleLocator(0.02))
ax1.yaxis.set_major_formatter(FormatStrFormatter("%g"))
ax1.yaxis.set_minor_locator(MultipleLocator(0.01))

# curves
[kk,ss] = np.loadtxt("RD_cs10_dx1_Nc512_EMTau_avg1_dt0.001.Sk_stat",unpack=True,usecols=[0,1])
tilkk = 2*np.sin(kk/2)
ax1.plot(tilkk,ss,"r-",lw=2)

[kk,ss] = np.loadtxt("D_cs10_dx1_Nc512_EMTau_avg1_dt0.001.Sk_stat",unpack=True,usecols=[0,1])
tilkk = 2*np.sin(kk/2)
ax1.plot(tilkk,ss,":",lw=2,color='#FF6666')

[kk,ss] = np.loadtxt("RD_cs10_dx1_Nc512_EMTau_avg2_dt0.001.Sk_stat",unpack=True,usecols=[0,1])
tilkk = 2*np.sin(kk/2)
ax1.plot(tilkk,ss,"g-",lw=2)

[kk,ss] = np.loadtxt("D_cs10_dx1_Nc512_EMTau_avg2_dt0.001.Sk_stat",unpack=True,usecols=[0,1])
tilkk = 2*np.sin(kk/2)
ax1.plot(tilkk,ss,":",lw=2,color='#66FF66')

[kk,ss] = np.loadtxt("RD_cs10_dx1_Nc512_EMTau_avg3_dt0.001.Sk_stat",unpack=True,usecols=[0,1])
tilkk = 2*np.sin(kk/2)
ax1.plot(tilkk,ss,"b-",lw=2,label="Harmonic, React-Diff")

[kk,ss] = np.loadtxt("D_cs10_dx1_Nc512_EMTau_avg3_dt0.001.Sk_stat",unpack=True,usecols=[0,1])
tilkk = 2*np.sin(kk/2)
ax1.plot(tilkk,ss,":",lw=2,color='#6666FF')

# legend
ax1.text(1.45,1.01,"Arithmetic mean",color="r",ha="center",fontsize=15)
ax1.text(1.45,0.988,"Geometric mean",color="g",ha="center",fontsize=15)
ax1.text(1.45,0.966,"Harmonic mean",color="b",ha="center",fontsize=15)

##############
# right plot #
##############

ax2 = fig.add_subplot(122)

dv = 10
dn = 0.1
nav = 1.

# xax1is
ax2.set_xlabel(r"$N$",fontsize=15)
ax2.set_xlim([-0.5,30.5])
ax2.xaxis.set_major_locator(MultipleLocator(10))
ax2.xaxis.set_major_formatter(FormatStrFormatter("%g"))
ax2.xaxis.set_minor_locator(MultipleLocator(2))

# yax1is 
ax2.set_yscale("log")
ax2.set_ylabel(r"$P(N)$",fontsize=15,labelpad=5)
ax2.set_ylim([5e-7,0.2])
#ax1.yaxis.set_major_locator(MultipleLocator(0.02))
#ax1.yaxis.set_major_formatter(FormatStrFormatter("%g"))
#ax1.yaxis.set_minor_locator(MultipleLocator(0.01))

# curves
[nn,pp,ee] = np.loadtxt("RD_cs10_dx1_Nc512_EMTau_avg1_dt0.001.hist_stat",unpack=True,usecols=[0,1,2])
ax2.plot(nn*dv,pp*dn,"ro",markerfacecolor="none",markeredgecolor="r",markeredgewidth=2)

[nn,pp,ee] = np.loadtxt("D_cs10_dx1_Nc512_EMTau_avg1_dt0.001.hist_stat",unpack=True,usecols=[0,1,2])
ax2.plot(nn*dv,pp*dn,"b+",markersize=10,markeredgewidth=1.5)

# Poisson
NN = nn*dv
ppPoiss = scipy.stats.poisson.pmf(NN,nav*dv)
ax2.plot(NN,ppPoiss,"k--",lw=2,label=r"$P_\mathrm{Poisson}(N)$")

# Gauss  (continuous)
#ppGauss0 = np.exp(-0.5*(nn-nav)**2/(nav/dv))/math.sqrt(2*math.pi*nav/dv)
#ax2.plot(NN,ppGauss0*dn)

# Gauss (integral)
ppGauss = scipy.special.erf((1+2*dv*nav-2*NN)/2/np.sqrt(2*dv*nav))
ppGauss += scipy.special.erf((1-2*dv*nav+2*NN)/2/np.sqrt(2*dv*nav))
ppGauss *= 0.5
ax2.plot(NN,ppGauss,"k:",lw=2,label=r"$P_\mathrm{Gauss}(N)$")

ax2.legend(loc="upper right",frameon=False,handletextpad=0.3)

#########
# inset #
#########

ax2in = fig.add_axes([0.65,0.29,0.17,0.35])

ax2in.tick_params(labelsize=10)
ax2in.tick_params(width=1)
ax2in.spines['top'].set_linewidth(1)
ax2in.spines['bottom'].set_linewidth(1)
ax2in.spines['left'].set_linewidth(1)
ax2in.spines['right'].set_linewidth(1)

ax2in.set_title(r"$P(N)-P_\mathrm{Poisson}(N)$",y=0.74)

# xaxis
ax2in.set_xlabel("$N$",fontsize=12,labelpad=3)
ax2in.set_xlim([0,30])
ax2in.xaxis.set_major_locator(MultipleLocator(10))
ax2in.xaxis.set_major_formatter(FormatStrFormatter("%g"))
ax2in.xaxis.set_minor_locator(MultipleLocator(5))

# yaxis
ax2in.set_ylim([-0.0006,0.0006])
ax2in.yaxis.set_major_locator(MultipleLocator(0.0006))
ax2in.yaxis.set_major_formatter(FormatStrFormatter("%g"))
ax2in.yaxis.set_minor_locator(MultipleLocator(0.0002))

ax2in.tick_params(labelsize=10)

# curves
[nn,pp,ee] = np.loadtxt("RD_cs10_dx1_Nc512_EMTau_avg1_dt0.001.hist_stat",unpack=True,usecols=[0,1,2])
ax2in.errorbar(nn*dv,pp*dn-ppPoiss,2*ee*dn,color="r")

[nn,pp,ee] = np.loadtxt("D_cs10_dx1_Nc512_EMTau_avg1_dt0.001.hist_stat",unpack=True,usecols=[0,1,2])
ax2in.errorbar(nn*dv,pp*dn-ppPoiss,2*ee*dn,color="b")

##########
# output #
##########

fig.set_size_inches(12,4)
fig.tight_layout()

#plt.show()
plt.savefig("Schlogl_Sk_rho.eps")
plt.savefig("Schlogl_Sk_rho.png",dpi=200)


==> fig/Schlogl_time_intg_err/Schlogl_time_intg_err.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.ticker import MultipleLocator,FormatStrFormatter

####################
# default settings #
####################

plt.rc('text',usetex=True)
plt.rc('font',family="serif")
plt.rc('font',size=12)

plt.rc('axes',linewidth=2)
plt.rc('xtick.major',size=5)
plt.rc('xtick.major',width=2)
plt.rc('xtick.minor',size=3)
plt.rc('xtick.minor',width=1)
plt.rc('ytick.major',size=5)
plt.rc('ytick.major',width=2)
plt.rc('ytick.minor',size=3)
plt.rc('ytick.minor',width=1)

fig = plt.figure()

###############
# left figure #
###############

ax2 = fig.add_subplot(131)

ax2.set_xlabel(r"$\Delta t$",fontsize=15)
ax2.set_xscale('log')
ax2.set_xlim([0.005,10])

ax2.set_ylabel(r"$D_\mathrm{KL}$",fontsize=15)
ax2.set_yscale('log')
ax2.set_ylim([5e-5,2e-2])

[xx,yy,ee] = np.loadtxt("res.RD_Nc64_cs10_ImMidTau_mid3",unpack=True,usecols=[0,5,6])
ax2.errorbar(xx,yy,2*ee,label="ImMidTau",color="r",ls="-",lw=2)
[xx,yy,ee] = np.loadtxt("res.RD_Nc64_cs10_ImMidSSA_mid3",unpack=True,usecols=[0,5,6])
ax2.errorbar(xx,yy,2*ee,label="ImMidSSA",color="b",ls=":",lw=2)
[xx,yy,ee] = np.loadtxt("res.RD_Nc64_cs10_ExMidTau_mid3",unpack=True,usecols=[0,5,6])
ax2.errorbar(xx,yy,2*ee,label="ExMidTau",color="g",ls="-",lw=2)
[xx,yy,ee] = np.loadtxt("res.RD_Nc64_cs10_ExMidSSA_mid3",unpack=True,usecols=[0,5,6])
ax2.errorbar(xx,yy,2*ee,label="ExMidSSA",color="m",ls=":",lw=2)

ax2.plot(0.5,1.38e-2,'ko',marker=r"$\uparrow$",markersize=20)
ax2.text(0.5,7.5e-3,r"$\Delta t_\mathrm{max}$",ha='center',va='center',fontsize=15)

##############
# mid figure #
##############

ax1 = fig.add_subplot(132)

ax1.set_xlabel(r"$\Delta t$",fontsize=15)
ax1.set_xscale('log')
ax1.set_xlim([0.005,10])

ax1.set_ylabel(r"$P_\mathrm{neg}$",fontsize=15)
ax1.set_yscale('log')
ax1.set_ylim([1e-7,1e-2])

[xx,yy,ee] = np.loadtxt("res.RD_Nc64_cs10_ImMidTau_mid3",unpack=True,usecols=[0,3,4])
ax1.errorbar(xx,yy,2*ee,label="ImMidTau",color="r",ls="-",lw=2)
[xx,yy,ee] = np.loadtxt("res.RD_Nc64_cs10_ImMidSSA_mid3",unpack=True,usecols=[0,3,4])
ax1.errorbar(xx,yy,2*ee,label="ImMidSSA",color="b",ls=":",lw=2)
[xx,yy,ee] = np.loadtxt("res.RD_Nc64_cs10_ExMidTau_mid3",unpack=True,usecols=[0,3,4])
ax1.errorbar(xx,yy,2*ee,label="ExMidTau",color="g",ls="-",lw=2)
[xx,yy,ee] = np.loadtxt("res.RD_Nc64_cs10_ExMidSSA_mid3",unpack=True,usecols=[0,3,4])
ax1.errorbar(xx,yy,2*ee,label="ExMidSSA",color="m",ls=":",lw=2)

ax1.plot(0.5,5e-3,'ko',marker=r"$\uparrow$",markersize=20)
ax1.text(0.5,1.5e-3,r"$\Delta t_\mathrm{max}$",ha='center',va='center',fontsize=15)

handles, labels = ax1.get_legend_handles_labels()
handles = [h[0] for h in handles]
ax1.legend(handles,labels,loc=(0.40,0.01),fontsize=15,frameon=False,handletextpad=0.3)

################
# right figure #
################

ax3 = fig.add_subplot(133)

ax3.set_xlabel(r"$\Delta t$",fontsize=15)
ax3.set_xscale('log')
ax3.set_xlim([0.005,10])

ax3.set_ylabel(r"$\zeta$",fontsize=15)
ax3.set_ylim([-0.04,0.04])
ax3.yaxis.set_major_locator(MultipleLocator(0.02))
ax3.yaxis.set_major_formatter(FormatStrFormatter("%g"))
ax3.yaxis.set_minor_locator(MultipleLocator(0.005))

[xx,yy,ee] = np.loadtxt("res.RD_Nc64_cs10_ImMidTau_mid3",unpack=True,usecols=[0,7,8])
ax3.errorbar(xx,yy,2*ee,label="ImMidTau",color="r",ls="-",lw=2)
[xx,yy,ee] = np.loadtxt("res.RD_Nc64_cs10_ImMidSSA_mid3",unpack=True,usecols=[0,7,8])
ax3.errorbar(xx,yy,2*ee,label="ImMidSSA",color="b",ls=":",lw=2)
[xx,yy,ee] = np.loadtxt("res.RD_Nc64_cs10_ExMidTau_mid3",unpack=True,usecols=[0,7,8])
ax3.errorbar(xx,yy,2*ee,label="ExMidTau",color="g",ls="-",lw=2)
[xx,yy,ee] = np.loadtxt("res.RD_Nc64_cs10_ExMidSSA_mid3",unpack=True,usecols=[0,7,8])
ax3.errorbar(xx,yy,2*ee,label="ExMidSSA",color="m",ls=":",lw=2)

ax3.plot(0.5,0.035,'ko',marker=r"$\uparrow$",markersize=20)
ax3.text(0.5,0.027,r"$\Delta t_\mathrm{max}$",ha='center',va='center',fontsize=15)

##########
# format #
##########

fig.set_size_inches(12,4)
fig.tight_layout()

plt.savefig("Schlogl_time_intg_err.eps")
plt.savefig("Schlogl_time_intg_err.png",dpi=200)


==> fig/Sk_analysis_FHD/Sk_analysis_FHD.py <==
import math 
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.ticker import MultipleLocator, FormatStrFormatter

####################
# default settings #
####################

plt.rc('text',usetex=True)
plt.rc('font',family="serif")
plt.rc('font',size=12)

plt.rc('axes',linewidth=2)
plt.rc('xtick.major',size=5)
plt.rc('xtick.major',width=2)
plt.rc('xtick.minor',size=3)
plt.rc('xtick.minor',width=1)
plt.rc('ytick.major',size=5)
plt.rc('ytick.major',width=2)
plt.rc('ytick.minor',size=3)
plt.rc('ytick.minor',width=1)

fig = plt.figure()

###############
# main figure #
###############

ax = fig.gca()

ax.set_xlabel(r"$\tilde{k}\ell$",fontsize=15)
# xi_max = pi*sqrt(beta/alpha) = 9.9345882658
# tilxi_max = 2*sqrt(beta/alpha) = 6.324555
ax.set_xlim([0,2*math.sqrt(10)]) 
ax.xaxis.set_major_locator(MultipleLocator(2))
ax.xaxis.set_major_formatter(FormatStrFormatter("%g"))
ax.xaxis.set_minor_locator(MultipleLocator(0.5))

ax.set_ylabel(r"$S(\tilde{k})/\bar{n}$",fontsize=15,labelpad=10)
ax.set_ylim([0.9,2.1])
ax.yaxis.set_major_locator(MultipleLocator(0.2))
ax.yaxis.set_major_formatter(FormatStrFormatter("%g"))
ax.yaxis.set_minor_locator(MultipleLocator(0.1))

[xi,ss1,ss0] = np.loadtxt("theo_ImMidTau_a0.5_b5.dat",unpack=True,usecols=[0,1,2])
ratab = 0.5/5
tilxi = 2/math.sqrt(ratab)*np.sin(math.sqrt(ratab)*xi/2)
ax.plot(tilxi,ss1,"r",lw=1.5)

[xi,ss1,ss0] = np.loadtxt("theo_ImMidSSA_a0.5_b5.dat",unpack=True,usecols=[0,1,2])
ratab = 0.5/5
tilxi = 2/math.sqrt(ratab)*np.sin(math.sqrt(ratab)*xi/2)
ax.plot(tilxi,ss1,"b--",lw=1.5)

[xi,ss1,ss0] = np.loadtxt("theo_ExMidTau_a0.025_b0.25.dat",unpack=True,usecols=[0,1,2])
ratab = 0.025/0.25
tilxi = 2/math.sqrt(ratab)*np.sin(math.sqrt(ratab)*xi/2)
ax.plot(tilxi,ss1,"g",lw=1.5)

[xi,ss1,ss0] = np.loadtxt("theo_ExMidSSA_a0.025_b0.25.dat",unpack=True,usecols=[0,1,2])
ratab = 0.025/0.25
tilxi = 2/math.sqrt(ratab)*np.sin(math.sqrt(ratab)*xi/2)
ax.plot(tilxi,ss1,"m--",lw=1.5)

ax.plot(xi,ss0,"k:",lw=3,label="exact result")

ax.legend(loc="upper right",fontsize=15,frameon=False,handlelength=2,handletextpad=0.3)

fac=math.pi/2

tmp="ImMidTau\n"
tmp+=r"$\beta=5$"
ax.text(1.7,1.65,tmp,ha="center",va="center",fontsize=15,color="r")
ax.plot([1,0.45],[1.75,1.9],"r")

tmp="ImMidSSA\n"
tmp+=r"$\beta=5$"
ax.text(2.6,1.45,tmp,ha="center",va="center",fontsize=15,color="b")
ax.plot([1.86,1.4],[1.45,1.3],"b--")

tmp="ExMidTau\n"
tmp+=r"$\beta=0.25$"
ax.text(5.1,1.5,tmp,ha="center",va="center",fontsize=15,color="g")
ax.plot([5.73,6.15],[1.46,1.35],"g")

tmp="ExMidSSA\n"
tmp+=r"$\beta=0.25$"
ax.text(4.5,1.3,tmp,ha="center",va="center",fontsize=15,color="m")
ax.plot([5.23,5.65],[1.31,1.2],"m--")

##########
# format #
##########

fig.set_size_inches(6,4)
fig.tight_layout()

#plt.show()
plt.savefig("Sk_analysis_FHD.eps")
plt.savefig("Sk_analysis_FHD.png",dpi=200)


==> fig/Sk_analysis_FHD/structure_factor_analysis.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    280725,       6760]
NotebookOptionsPosition[    274044,       6548]
NotebookOutlinePosition[    274382,       6563]
CellTagsIndexPosition[    274339,       6560]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Structure Factor Analysis", "Title",
 CellChangeTimes->{{3.683318162942307*^9, 3.683318183781681*^9}}],

Cell[CellGroupData[{

Cell["Basic Settings", "Section",
 CellChangeTimes->{{3.683318215166738*^9, 3.68331821910991*^9}}],

Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.6833132702703657`*^9, 3.683313272261487*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "operators", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"LD", "=", 
     RowBox[{
      RowBox[{"-", "d"}], " ", "ksq"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"KDsq", "=", 
     RowBox[{"2", " ", "d", " ", "nb", " ", "ksq"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LR", "=", 
     RowBox[{"-", "r"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"KRsq", "=", 
     RowBox[{"2", "G"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "exact", " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"Mexact", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"LD", "+", "LR"}], ")"}], "dt"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Nsqexact", "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"KDsq", "+", "KRsq"}], ")"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Exp", "[", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"LD", "+", "LR"}], ")"}], "dt"}], "]"}]}], ")"}], "/", 
        "2"}], "/", 
       RowBox[{"(", 
        RowBox[{"LD", "+", "LR"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"Nsqexact", "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"Mexact", "^", "2"}]}], ")"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Skexact", "=", 
     RowBox[{"Evaluate", "[", "%", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Skexact", "/.", 
             RowBox[{"ksq", "\[Rule]", 
              RowBox[{"k", "^", "2"}]}]}], ")"}], "/.", 
           RowBox[{"{", 
            RowBox[{"k", "\[Rule]", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{"r", "/", "d"}], "]"}], "xi"}]}], "}"}]}], ")"}], "/.", 
         RowBox[{"G", "\[Rule]", 
          RowBox[{"C", " ", "nb", " ", "r"}]}]}], ")"}], "/", "nb"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{
        RowBox[{"d", ">", "0"}], "&&", 
        RowBox[{"r", ">", "0"}]}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Sk0", "[", "xi_", "]"}], ":=", 
     RowBox[{"Evaluate", "[", "%", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"some", " ", "expressions"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{"n_", ",", "tau_", ",", "Y_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"LR", " ", "tau"}], "]"}], "-", "1"}], ")"}], "n"}], "+", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"-", "KRsq"}], 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"Exp", "[", 
             RowBox[{"2", "LR", " ", "tau"}], "]"}]}], ")"}], "/", "2"}], "/",
          "LR"}]}], "]"}], "Y"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R1", "[", 
     RowBox[{"n_", ",", "tau_", ",", "Y_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"LR", " ", "tau", " ", "n"}], "+", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"KRsq", " ", "tau"}], "]"}], "Y"}]}]}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"Mmn", "[", "tau_", "]"}], ":=", 
    RowBox[{"1", "+", 
     RowBox[{"LD", " ", "tau"}]}]}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Nmnsq", "[", "tau_", "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"Mmn", "[", "tau", "]"}], "^", "2"}]}], ")"}], "nb"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dmn", "[", 
     RowBox[{"n_", ",", "tau_", ",", "Y_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Mmn", "[", "tau", "]"}], "-", "1"}], ")"}], "n"}], "+", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"Nmnsq", "[", "tau", "]"}], "]"}], "Y"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ksqexpr", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"k", " ", 
         RowBox[{"dx", "/", "2"}]}], "]"}], "^", "2"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"dx", "/", "2"}], ")"}], "^", "2"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.683312817776435*^9, 3.683312938576552*^9}, 
   3.683312970665092*^9, {3.683313263855599*^9, 3.683313268036022*^9}, {
   3.683328585083577*^9, 3.683328599250721*^9}, 3.683328638902029*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Forward Euler Schemes", "Section",
 CellChangeTimes->{{3.6833182849265757`*^9, 3.683318313965788*^9}, {
  3.6833190147141123`*^9, 3.68331901807244*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "FwdEulerTau", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"ntmp", "\[Equal]", 
       RowBox[{"n0", "+", 
        RowBox[{"LD", " ", "n0", " ", "dt"}], "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"KDsq", " ", "dt"}], "]"}], "Y1"}], "+", 
        RowBox[{"R1", "[", 
         RowBox[{"n0", ",", "dt", ",", "Y2"}], "]"}]}]}], ",", "ntmp"}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n1", "=", 
     RowBox[{"ntmp", "/.", 
      RowBox[{"First", "[", "%", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "**)"}], "\n", 
   RowBox[{
    RowBox[{"M", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"n1", ",", "n0"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Nsq", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"n1", ",", "Y1"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"n1", ",", "Y2"}], "]"}], "^", "2"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"M", "-", "Mexact"}], ",", 
     RowBox[{"{", 
      RowBox[{"dt", ",", "0", ",", "2"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Nsq", "-", "Nsqexact"}], ",", 
     RowBox[{"{", 
      RowBox[{"dt", ",", "0", ",", "2"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sk", "=", 
     RowBox[{"Nsq", "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"M", "^", "2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Sk", "-", "Skexact"}], ",", 
     RowBox[{"{", 
      RowBox[{"dt", ",", "0", ",", "1"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"%", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"r", "\[Rule]", "0"}], ",", 
       RowBox[{"G", "\[Rule]", "0"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Sk", "/.", 
               RowBox[{"ksq", "\[Rule]", "ksqexpr"}]}], ")"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"dt", "\[Rule]", 
                RowBox[{"a", "/", "r"}]}], ",", 
               RowBox[{"dx", "\[Rule]", 
                RowBox[{"Sqrt", "[", 
                 RowBox[{"d", " ", 
                  RowBox[{
                   RowBox[{"a", "/", "r"}], "/", "b"}]}], "]"}]}]}], "}"}]}], 
            ")"}], "/.", 
           RowBox[{"{", 
            RowBox[{"k", "\[Rule]", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{"r", "/", "d"}], "]"}], "xi"}]}], "}"}]}], ")"}], "/.", 
         RowBox[{"G", "\[Rule]", 
          RowBox[{"C", " ", "nb", " ", "r"}]}]}], ")"}], "/", "nb"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{
        RowBox[{"d", ">", "0"}], "&&", 
        RowBox[{"r", ">", "0"}]}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SkFwdEulerTau", "[", "xi_", "]"}], ":=", 
    RowBox[{"Evaluate", "[", "%", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6833129816610327`*^9, 3.683313220392879*^9}, {
   3.68331344680767*^9, 3.683313489323028*^9}, {3.683313613583005*^9, 
   3.683313714901531*^9}, {3.683313958575054*^9, 3.6833139681165237`*^9}, {
   3.683314000813416*^9, 3.683314002644807*^9}, {3.6833140381173058`*^9, 
   3.683314068420467*^9}, {3.683314144905109*^9, 3.683314172184978*^9}, {
   3.683314270328918*^9, 3.683314286988577*^9}, {3.683315431236978*^9, 
   3.683315508345415*^9}, {3.683318329280616*^9, 3.683318330833384*^9}, {
   3.6833185464498587`*^9, 3.683318572622265*^9}, 3.683318604872478*^9, {
   3.68332292090991*^9, 3.6833229391742353`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["ksq", "2"]}], "-", 
      RowBox[{"d", " ", "ksq", " ", "r"}], "-", 
      FractionBox[
       SuperscriptBox["r", "2"], "2"]}], ")"}], " ", 
    SuperscriptBox["dt", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], "3"],
    SeriesData[$CellContext`dt, 0, {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`dt, 0, {
   Rational[-1, 
       2] $CellContext`d^2 $CellContext`ksq^2 - $CellContext`d \
$CellContext`ksq $CellContext`r + Rational[-1, 2] $CellContext`r^2}, 2, 3, 1],
  
  Editable->False]], "Output",
 CellChangeTimes->{{3.68332292795929*^9, 3.6833229432562304`*^9}, 
   3.683328655959324*^9, 3.683329479489046*^9, 3.683330870654296*^9, 
   3.683384314339285*^9, 3.683384495367774*^9, {3.683384632738041*^9, 
   3.683384657039942*^9}, 3.684165014198559*^9, 3.68416880064041*^9, 
   3.6870176309881496`*^9, 3.687017848332954*^9, 3.6870180711954527`*^9, 
   3.68701816788979*^9, 3.6870186014314747`*^9, 3.687020768962132*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"G", "+", 
      RowBox[{"d", " ", "ksq", " ", "nb"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"d", " ", "ksq"}], "+", "r"}], ")"}], " ", 
    SuperscriptBox["dt", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], "3"],
    SeriesData[$CellContext`dt, 0, {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`dt, 0, {
   2 ($CellContext`G + $CellContext`d $CellContext`ksq $CellContext`nb) \
($CellContext`d $CellContext`ksq + $CellContext`r)}, 2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.68332292795929*^9, 3.6833229432562304`*^9}, 
   3.683328655959324*^9, 3.683329479489046*^9, 3.683330870654296*^9, 
   3.683384314339285*^9, 3.683384495367774*^9, {3.683384632738041*^9, 
   3.683384657039942*^9}, 3.684165014198559*^9, 3.68416880064041*^9, 
   3.6870176309881496`*^9, 3.687017848332954*^9, 3.6870180711954527`*^9, 
   3.68701816788979*^9, 3.6870186014314747`*^9, 3.687020768994607*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"G", "+", 
      RowBox[{"d", " ", "ksq", " ", "nb"}]}], ")"}], " ", "dt"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], "2"],
    SeriesData[$CellContext`dt, 0, {}, 1, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`dt, 0, {
   Rational[1, 
      2] ($CellContext`G + $CellContext`d $CellContext`ksq $CellContext`nb)}, 
   1, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.68332292795929*^9, 3.6833229432562304`*^9}, 
   3.683328655959324*^9, 3.683329479489046*^9, 3.683330870654296*^9, 
   3.683384314339285*^9, 3.683384495367774*^9, {3.683384632738041*^9, 
   3.683384657039942*^9}, 3.684165014198559*^9, 3.68416880064041*^9, 
   3.6870176309881496`*^9, 3.687017848332954*^9, 3.6870180711954527`*^9, 
   3.68701816788979*^9, 3.6870186014314747`*^9, 3.687020769025921*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", "d", " ", "ksq", " ", "nb", " ", "dt"}], "+", 
   
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], "2"],
    SeriesData[$CellContext`dt, 0, {}, 1, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`dt, 0, {
   Rational[1, 2] $CellContext`d $CellContext`ksq $CellContext`nb}, 1, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.68332292795929*^9, 3.6833229432562304`*^9}, 
   3.683328655959324*^9, 3.683329479489046*^9, 3.683330870654296*^9, 
   3.683384314339285*^9, 3.683384495367774*^9, {3.683384632738041*^9, 
   3.683384657039942*^9}, 3.684165014198559*^9, 3.68416880064041*^9, 
   3.6870176309881496`*^9, 3.687017848332954*^9, 3.6870180711954527`*^9, 
   3.68701816788979*^9, 3.6870186014314747`*^9, 3.687020769057481*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "FwdEulerSSA", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"ntmp", "\[Equal]", 
       RowBox[{"n0", "+", 
        RowBox[{"LD", " ", "n0", " ", "dt"}], "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"KDsq", " ", "dt"}], "]"}], "Y1"}], "+", 
        RowBox[{"R", "[", 
         RowBox[{"n0", ",", "dt", ",", "Y2"}], "]"}]}]}], ",", "ntmp"}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n1", "=", 
     RowBox[{"ntmp", "/.", 
      RowBox[{"First", "[", "%", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "**)"}], "\n", 
   RowBox[{
    RowBox[{"M", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"n1", ",", "n0"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Nsq", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"n1", ",", "Y1"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"n1", ",", "Y2"}], "]"}], "^", "2"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"M", "-", "Mexact"}], ",", 
     RowBox[{"{", 
      RowBox[{"dt", ",", "0", ",", "2"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Nsq", "-", "Nsqexact"}], ",", 
     RowBox[{"{", 
      RowBox[{"dt", ",", "0", ",", "2"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sk", "=", 
     RowBox[{"Nsq", "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"M", "^", "2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Sk", "-", "Skexact"}], ",", 
     RowBox[{"{", 
      RowBox[{"dt", ",", "0", ",", "1"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"%", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"r", "\[Rule]", "0"}], ",", 
       RowBox[{"G", "\[Rule]", "0"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Sk", "/.", 
               RowBox[{"ksq", "\[Rule]", "ksqexpr"}]}], ")"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"dt", "\[Rule]", 
                RowBox[{"a", "/", "r"}]}], ",", 
               RowBox[{"dx", "\[Rule]", 
                RowBox[{"Sqrt", "[", 
                 RowBox[{"d", " ", 
                  RowBox[{
                   RowBox[{"a", "/", "r"}], "/", "b"}]}], "]"}]}]}], "}"}]}], 
            ")"}], "/.", 
           RowBox[{"{", 
            RowBox[{"k", "\[Rule]", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{"r", "/", "d"}], "]"}], "xi"}]}], "}"}]}], ")"}], "/.", 
         RowBox[{"G", "\[Rule]", 
          RowBox[{"C", " ", "nb", " ", "r"}]}]}], ")"}], "/", "nb"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{
        RowBox[{"d", ">", "0"}], "&&", 
        RowBox[{"r", ">", "0"}]}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SkFwdEulerSSA", "[", "xi_", "]"}], ":=", 
    RowBox[{"Evaluate", "[", "%", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.683318632500717*^9, 3.6833186405224943`*^9}, 
   3.683322975035318*^9, {3.683384381692183*^9, 3.683384384201016*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["ksq", "2"]}], "-", 
      RowBox[{"d", " ", "ksq", " ", "r"}]}], ")"}], " ", 
    SuperscriptBox["dt", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], "3"],
    SeriesData[$CellContext`dt, 0, {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`dt, 0, {
   Rational[-1, 
       2] $CellContext`d^2 $CellContext`ksq^2 - $CellContext`d \
$CellContext`ksq $CellContext`r}, 2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.683322979610488*^9, 3.6833286598471327`*^9, 3.683329485844693*^9, 
   3.6833309041336927`*^9, 3.683384336708665*^9, 3.683384385867916*^9, 
   3.6833845158162394`*^9, {3.683384633525282*^9, 3.683384658597013*^9}, 
   3.684165014631538*^9, 3.6841688010764*^9, 3.6870176406751757`*^9, 
   3.687017863533094*^9, 3.687018074247271*^9, 3.687018171429122*^9, 
   3.687018606624856*^9, 3.687020773081455*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"d", " ", "G", " ", "ksq"}], "+", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["ksq", "2"], " ", "nb"}], "+", 
      RowBox[{"d", " ", "ksq", " ", "nb", " ", "r"}]}], ")"}], " ", 
    SuperscriptBox["dt", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], "3"],
    SeriesData[$CellContext`dt, 0, {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`dt, 0, {
   2 ($CellContext`d $CellContext`G $CellContext`ksq + $CellContext`d^2 \
$CellContext`ksq^2 $CellContext`nb + $CellContext`d $CellContext`ksq \
$CellContext`nb $CellContext`r)}, 2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.683322979610488*^9, 3.6833286598471327`*^9, 3.683329485844693*^9, 
   3.6833309041336927`*^9, 3.683384336708665*^9, 3.683384385867916*^9, 
   3.6833845158162394`*^9, {3.683384633525282*^9, 3.683384658597013*^9}, 
   3.684165014631538*^9, 3.6841688010764*^9, 3.6870176406751757`*^9, 
   3.687017863533094*^9, 3.687018074247271*^9, 3.687018171429122*^9, 
   3.687018606624856*^9, 3.687020773106271*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["d", "2"], " ", "G", " ", 
        SuperscriptBox["ksq", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["d", "3"], " ", 
        SuperscriptBox["ksq", "3"], " ", "nb"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "2"], " ", 
        SuperscriptBox["ksq", "2"], " ", "nb", " ", "r"}], "+", 
       RowBox[{"2", " ", "d", " ", "ksq", " ", "nb", " ", 
        SuperscriptBox["r", "2"]}]}], ")"}], " ", "dt"}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"d", " ", "ksq"}], "+", "r"}], ")"}], "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], "2"],
    SeriesData[$CellContext`dt, 0, {}, 1, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`dt, 0, {
   Rational[1, 
      2] ($CellContext`d $CellContext`ksq + $CellContext`r)^(-2) \
($CellContext`d^2 $CellContext`G $CellContext`ksq^2 + $CellContext`d^3 \
$CellContext`ksq^3 $CellContext`nb + 
     2 $CellContext`d^2 $CellContext`ksq^2 $CellContext`nb $CellContext`r + 
     2 $CellContext`d $CellContext`ksq $CellContext`nb $CellContext`r^2)}, 1, 
   2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.683322979610488*^9, 3.6833286598471327`*^9, 3.683329485844693*^9, 
   3.6833309041336927`*^9, 3.683384336708665*^9, 3.683384385867916*^9, 
   3.6833845158162394`*^9, {3.683384633525282*^9, 3.683384658597013*^9}, 
   3.684165014631538*^9, 3.6841688010764*^9, 3.6870176406751757`*^9, 
   3.687017863533094*^9, 3.687018074247271*^9, 3.687018171429122*^9, 
   3.687018606624856*^9, 3.687020773138014*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", "d", " ", "ksq", " ", "nb", " ", "dt"}], "+", 
   
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], "2"],
    SeriesData[$CellContext`dt, 0, {}, 1, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`dt, 0, {
   Rational[1, 2] $CellContext`d $CellContext`ksq $CellContext`nb}, 1, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.683322979610488*^9, 3.6833286598471327`*^9, 3.683329485844693*^9, 
   3.6833309041336927`*^9, 3.683384336708665*^9, 3.683384385867916*^9, 
   3.6833845158162394`*^9, {3.683384633525282*^9, 3.683384658597013*^9}, 
   3.684165014631538*^9, 3.6841688010764*^9, 3.6870176406751757`*^9, 
   3.687017863533094*^9, 3.687018074247271*^9, 3.687018171429122*^9, 
   3.687018606624856*^9, 3.687020773169354*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Explicit Schemes", "Section",
 CellChangeTimes->{{3.683318997505418*^9, 3.683319004299795*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "ExMidTau", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"ntmp", "\[Equal]", 
       RowBox[{"n0", "+", 
        RowBox[{"LD", " ", "n0", " ", 
         RowBox[{"dt", "/", "2"}]}], "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"KDsq", " ", 
           RowBox[{"dt", "/", "2"}]}], "]"}], " ", "Y1"}], "+", 
        RowBox[{"R1", "[", 
         RowBox[{"n0", ",", 
          RowBox[{"dt", "/", "2"}], ",", "Y2"}], "]"}]}]}], ",", "ntmp"}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ni", "=", 
     RowBox[{"ntmp", "/.", 
      RowBox[{"First", "[", "%", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"ntmp", "\[Equal]", 
       RowBox[{"n0", "+", 
        RowBox[{"LD", " ", "ni", " ", "dt"}], "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"KDsq", " ", 
           RowBox[{"dt", "/", "2"}]}], "]"}], "Y1"}], "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"KDsq", " ", 
           RowBox[{"dt", "/", "2"}]}], "]"}], "Y3"}], "+", 
        RowBox[{"R1", "[", 
         RowBox[{"n0", ",", 
          RowBox[{"dt", "/", "2"}], ",", "Y2"}], "]"}], "+", 
        RowBox[{"R1", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", "ni"}], "-", "n0"}], ",", 
          RowBox[{"dt", "/", "2"}], ",", "Y4"}], "]"}]}]}], ",", "ntmp"}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n1", "=", 
     RowBox[{"ntmp", "/.", 
      RowBox[{"First", "[", "%", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "**)"}], "\n", 
   RowBox[{
    RowBox[{"M", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"n1", ",", "n0"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Nsq", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"n1", ",", "Y1"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"n1", ",", "Y2"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"n1", ",", "Y3"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"n1", ",", "Y4"}], "]"}], "^", "2"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"M", "-", "Mexact"}], ",", 
     RowBox[{"{", 
      RowBox[{"dt", ",", "0", ",", "3"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Nsq", "-", "Nsqexact"}], ",", 
     RowBox[{"{", 
      RowBox[{"dt", ",", "0", ",", "3"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sk", "=", 
     RowBox[{"Nsq", "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"M", "^", "2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Sk", "-", "Skexact"}], ",", 
     RowBox[{"{", 
      RowBox[{"dt", ",", "0", ",", "3"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"%", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"r", "\[Rule]", "0"}], ",", 
       RowBox[{"G", "\[Rule]", "0"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Sk", "/.", 
               RowBox[{"ksq", "\[Rule]", "ksqexpr"}]}], ")"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"dt", "\[Rule]", 
                RowBox[{"a", "/", "r"}]}], ",", 
               RowBox[{"dx", "\[Rule]", 
                RowBox[{"Sqrt", "[", 
                 RowBox[{"d", " ", 
                  RowBox[{
                   RowBox[{"a", "/", "r"}], "/", "b"}]}], "]"}]}]}], "}"}]}], 
            ")"}], "/.", 
           RowBox[{"{", 
            RowBox[{"k", "\[Rule]", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{"r", "/", "d"}], "]"}], "xi"}]}], "}"}]}], ")"}], "/.", 
         RowBox[{"G", "\[Rule]", 
          RowBox[{"C", " ", "nb", " ", "r"}]}]}], ")"}], "/", "nb"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{
        RowBox[{"d", ">", "0"}], "&&", 
        RowBox[{"r", ">", "0"}]}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SkExMidTau", "[", "xi_", "]"}], ":=", 
    RowBox[{"Evaluate", "[", "%", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.683315533474263*^9, 3.6833155381159554`*^9}, {
   3.6833155706815577`*^9, 3.683315571459992*^9}, {3.683315640545472*^9, 
   3.683315646833984*^9}, 3.6833230631542397`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "6"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"d", " ", "ksq"}], "+", "r"}], ")"}], "3"], " ", 
    SuperscriptBox["dt", "3"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], "4"],
    SeriesData[$CellContext`dt, 0, {}, 3, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`dt, 0, {
   Rational[1, 6] ($CellContext`d $CellContext`ksq + $CellContext`r)^3}, 3, 4,
    1],
  Editable->False]], "Output",
 CellChangeTimes->{3.683323072936984*^9, 3.683328663171981*^9, 
  3.6833294937984247`*^9, 3.683330915235979*^9, 3.6833845290798063`*^9, 
  3.683384569327291*^9, 3.683384673215034*^9, 3.684165021948591*^9, 
  3.684165103940192*^9, 3.684168804488492*^9, 3.68701764745991*^9, 
  3.687017869889822*^9, 3.687017950162519*^9, 3.687018078980462*^9, 
  3.687018177641708*^9, 3.687018610997261*^9, 3.6870207772787657`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["d", "2"]}], " ", "G", " ", 
       SuperscriptBox["ksq", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["ksq", "3"], " ", "nb"}], "-", 
      RowBox[{"2", " ", "d", " ", "G", " ", "ksq", " ", "r"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["ksq", "2"], " ", "nb", " ", "r"}], "-", 
      RowBox[{"G", " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"d", " ", "ksq", " ", "nb", " ", 
       SuperscriptBox["r", "2"]}]}], ")"}], " ", 
    SuperscriptBox["dt", "3"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], "4"],
    SeriesData[$CellContext`dt, 0, {}, 6, 8, 2],
    Editable->False]}],
  SeriesData[$CellContext`dt, 0, {
   Rational[1, 
      3] (-$CellContext`d^2 $CellContext`G $CellContext`ksq^2 - \
$CellContext`d^3 $CellContext`ksq^3 $CellContext`nb - 
     2 $CellContext`d $CellContext`G $CellContext`ksq $CellContext`r - 
     2 $CellContext`d^2 $CellContext`ksq^2 $CellContext`nb $CellContext`r - \
$CellContext`G $CellContext`r^2 - $CellContext`d $CellContext`ksq \
$CellContext`nb $CellContext`r^2)}, 6, 8, 2],
  Editable->False]], "Output",
 CellChangeTimes->{3.683323072936984*^9, 3.683328663171981*^9, 
  3.6833294937984247`*^9, 3.683330915235979*^9, 3.6833845290798063`*^9, 
  3.683384569327291*^9, 3.683384673215034*^9, 3.684165021948591*^9, 
  3.684165103940192*^9, 3.684168804488492*^9, 3.68701764745991*^9, 
  3.687017869889822*^9, 3.687017950162519*^9, 3.687018078980462*^9, 
  3.687018177641708*^9, 3.687018610997261*^9, 3.687020777315659*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["d", "2"], " ", "G", " ", 
       SuperscriptBox["ksq", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["ksq", "3"], " ", "nb"}], "+", 
      RowBox[{"2", " ", "d", " ", "G", " ", "ksq", " ", "r"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["ksq", "2"], " ", "nb", " ", "r"}], "+", 
      RowBox[{"G", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"d", " ", "ksq", " ", "nb", " ", 
       SuperscriptBox["r", "2"]}]}], ")"}], " ", 
    SuperscriptBox["dt", "3"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], 
     RowBox[{"7", "/", "2"}]],
    SeriesData[$CellContext`dt, 0, {}, 6, 7, 2],
    Editable->False]}],
  SeriesData[$CellContext`dt, 0, {
   Rational[1, 
      8] ($CellContext`d^2 $CellContext`G $CellContext`ksq^2 + \
$CellContext`d^3 $CellContext`ksq^3 $CellContext`nb + 
     2 $CellContext`d $CellContext`G $CellContext`ksq $CellContext`r + 
     2 $CellContext`d^2 $CellContext`ksq^2 $CellContext`nb $CellContext`r + \
$CellContext`G $CellContext`r^2 + $CellContext`d $CellContext`ksq \
$CellContext`nb $CellContext`r^2)}, 6, 7, 2],
  Editable->False]], "Output",
 CellChangeTimes->{3.683323072936984*^9, 3.683328663171981*^9, 
  3.6833294937984247`*^9, 3.683330915235979*^9, 3.6833845290798063`*^9, 
  3.683384569327291*^9, 3.683384673215034*^9, 3.684165021948591*^9, 
  3.684165103940192*^9, 3.684168804488492*^9, 3.68701764745991*^9, 
  3.687017869889822*^9, 3.687017950162519*^9, 3.687018078980462*^9, 
  3.687018177641708*^9, 3.687018610997261*^9, 3.6870207773508663`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "8"], " ", 
    SuperscriptBox["d", "3"], " ", 
    SuperscriptBox["ksq", "3"], " ", "nb", " ", 
    SuperscriptBox["dt", "3"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], 
     RowBox[{"7", "/", "2"}]],
    SeriesData[$CellContext`dt, 0, {}, 6, 7, 2],
    Editable->False]}],
  SeriesData[$CellContext`dt, 0, {
   Rational[1, 8] $CellContext`d^3 $CellContext`ksq^3 $CellContext`nb}, 6, 7, 
   2],
  Editable->False]], "Output",
 CellChangeTimes->{3.683323072936984*^9, 3.683328663171981*^9, 
  3.6833294937984247`*^9, 3.683330915235979*^9, 3.6833845290798063`*^9, 
  3.683384569327291*^9, 3.683384673215034*^9, 3.684165021948591*^9, 
  3.684165103940192*^9, 3.684168804488492*^9, 3.68701764745991*^9, 
  3.687017869889822*^9, 3.687017950162519*^9, 3.687018078980462*^9, 
  3.687018177641708*^9, 3.687018610997261*^9, 3.687020777384247*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "ExMidSSA", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"ntmp", "\[Equal]", 
       RowBox[{"n0", "+", 
        RowBox[{"LD", " ", "n0", " ", 
         RowBox[{"dt", "/", "2"}]}], "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"KDsq", " ", 
           RowBox[{"dt", "/", "2"}]}], "]"}], " ", "Y1"}]}]}], ",", "ntmp"}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nii", "=", 
     RowBox[{"ntmp", "/.", 
      RowBox[{"First", "[", "%", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"ntmp", "\[Equal]", 
       RowBox[{"n0", "+", 
        RowBox[{"LD", " ", "n0", " ", 
         RowBox[{"dt", "/", "2"}]}], "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"KDsq", " ", 
           RowBox[{"dt", "/", "2"}]}], "]"}], " ", "Y1"}], "+", 
        RowBox[{"R", "[", 
         RowBox[{"nii", ",", 
          RowBox[{"dt", "/", "2"}], ",", "Y2"}], "]"}]}]}], ",", "ntmp"}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ni", "=", 
     RowBox[{"ntmp", "/.", 
      RowBox[{"First", "[", "%", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"ntmp", "\[Equal]", 
       RowBox[{"n0", "+", 
        RowBox[{"LD", " ", "ni", " ", "dt"}], "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"KDsq", " ", 
           RowBox[{"dt", "/", "2"}]}], "]"}], "Y1"}], "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"KDsq", " ", 
           RowBox[{"dt", "/", "2"}]}], "]"}], "Y3"}], "+", 
        RowBox[{"R", "[", 
         RowBox[{"nii", ",", 
          RowBox[{"dt", "/", "2"}], ",", "Y2"}], "]"}], "+", 
        RowBox[{"R", "[", 
         RowBox[{"ni", ",", 
          RowBox[{"dt", "/", "2"}], ",", "Y4"}], "]"}]}]}], ",", "ntmp"}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n1", "=", 
     RowBox[{"ntmp", "/.", 
      RowBox[{"First", "[", "%", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "**)"}], "\n", 
   RowBox[{
    RowBox[{"M", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"n1", ",", "n0"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Nsq", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"n1", ",", "Y1"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"n1", ",", "Y2"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"n1", ",", "Y3"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"n1", ",", "Y4"}], "]"}], "^", "2"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"M", "-", "Mexact"}], ",", 
     RowBox[{"{", 
      RowBox[{"dt", ",", "0", ",", "3"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Nsq", "-", "Nsqexact"}], ",", 
     RowBox[{"{", 
      RowBox[{"dt", ",", "0", ",", "3"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sk", "=", 
     RowBox[{"Nsq", "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"M", "^", "2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Sk", "-", "Skexact"}], ",", 
     RowBox[{"{", 
      RowBox[{"dt", ",", "0", ",", "2"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Sk", "-", "Skexact"}], ",", 
       RowBox[{"{", 
        RowBox[{"dt", ",", "0", ",", "3"}], "}"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"r", "\[Rule]", "0"}], ",", 
       RowBox[{"G", "\[Rule]", "0"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Sk", "/.", 
               RowBox[{"ksq", "\[Rule]", "ksqexpr"}]}], ")"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"dt", "\[Rule]", 
                RowBox[{"a", "/", "r"}]}], ",", 
               RowBox[{"dx", "\[Rule]", 
                RowBox[{"Sqrt", "[", 
                 RowBox[{"d", " ", 
                  RowBox[{
                   RowBox[{"a", "/", "r"}], "/", "b"}]}], "]"}]}]}], "}"}]}], 
            ")"}], "/.", 
           RowBox[{"{", 
            RowBox[{"k", "\[Rule]", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{"r", "/", "d"}], "]"}], "xi"}]}], "}"}]}], ")"}], "/.", 
         RowBox[{"G", "\[Rule]", 
          RowBox[{"C", " ", "nb", " ", "r"}]}]}], ")"}], "/", "nb"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{
        RowBox[{"d", ">", "0"}], "&&", 
        RowBox[{"r", ">", "0"}]}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SkExMidSSA", "[", "xi_", "]"}], ":=", 
    RowBox[{"Evaluate", "[", "%", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.683316930801818*^9, 3.68331693741595*^9}, 
   3.6833231044010363`*^9, {3.683331205116865*^9, 3.6833312057380457`*^9}, {
   3.6833312527334337`*^9, 3.683331258565859*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "24"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["ksq", "3"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["ksq", "2"], " ", "r"}], "+", 
      RowBox[{"3", " ", "d", " ", "ksq", " ", 
       SuperscriptBox["r", "2"]}]}], ")"}], " ", 
    SuperscriptBox["dt", "3"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], "4"],
    SeriesData[$CellContext`dt, 0, {}, 3, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`dt, 0, {
   Rational[1, 24] (4 $CellContext`d^3 $CellContext`ksq^3 + 
     6 $CellContext`d^2 $CellContext`ksq^2 $CellContext`r + 
     3 $CellContext`d $CellContext`ksq $CellContext`r^2)}, 3, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.683323114479334*^9, 3.683328666145319*^9, 3.683329497333537*^9, 
   3.683330939176214*^9, 3.683331207328425*^9, 3.683331260475437*^9, {
   3.68338454904939*^9, 3.683384571884197*^9}, 3.683384675625518*^9, 
   3.6841650229893627`*^9, 3.6841651042242727`*^9, 3.6841688052554493`*^9, 
   3.687017655100169*^9, 3.6870178759627113`*^9, 3.6870179530209084`*^9, 
   3.6870180829080544`*^9, 3.6870181820913877`*^9, 3.687018613024665*^9, 
   3.687020780760715*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["d", "2"]}], " ", "G", " ", 
       SuperscriptBox["ksq", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["ksq", "3"], " ", "nb"}], "-", 
      RowBox[{"2", " ", "d", " ", "G", " ", "ksq", " ", "r"}], "+", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["ksq", "2"], " ", "nb", " ", "r"}], "+", 
      RowBox[{"2", " ", "d", " ", "ksq", " ", "nb", " ", 
       SuperscriptBox["r", "2"]}]}], ")"}], " ", 
    SuperscriptBox["dt", "3"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], "4"],
    SeriesData[$CellContext`dt, 0, {}, 6, 8, 2],
    Editable->False]}],
  SeriesData[$CellContext`dt, 0, {
   Rational[1, 
      3] (-$CellContext`d^2 $CellContext`G $CellContext`ksq^2 - \
$CellContext`d^3 $CellContext`ksq^3 $CellContext`nb - 
     2 $CellContext`d $CellContext`G $CellContext`ksq $CellContext`r + \
$CellContext`d^2 $CellContext`ksq^2 $CellContext`nb $CellContext`r + 
     2 $CellContext`d $CellContext`ksq $CellContext`nb $CellContext`r^2)}, 6, 
   8, 2],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.683323114479334*^9, 3.683328666145319*^9, 3.683329497333537*^9, 
   3.683330939176214*^9, 3.683331207328425*^9, 3.683331260475437*^9, {
   3.68338454904939*^9, 3.683384571884197*^9}, 3.683384675625518*^9, 
   3.6841650229893627`*^9, 3.6841651042242727`*^9, 3.6841688052554493`*^9, 
   3.687017655100169*^9, 3.6870178759627113`*^9, 3.6870179530209084`*^9, 
   3.6870180829080544`*^9, 3.6870181820913877`*^9, 3.687018613024665*^9, 
   3.687020780792492*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "6"}], " ", 
        SuperscriptBox["d", "2"], " ", "G", " ", 
        SuperscriptBox["ksq", "2"], " ", "r"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["d", "3"], " ", 
        SuperscriptBox["ksq", "3"], " ", "nb", " ", "r"}], "-", 
       RowBox[{"5", " ", "d", " ", "G", " ", "ksq", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["d", "2"], " ", 
        SuperscriptBox["ksq", "2"], " ", "nb", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{"8", " ", "d", " ", "ksq", " ", "nb", " ", 
        SuperscriptBox["r", "3"]}]}], ")"}], " ", 
     SuperscriptBox["dt", "2"]}], 
    RowBox[{"24", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"d", " ", "ksq"}], "+", "r"}], ")"}], "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], 
     RowBox[{"5", "/", "2"}]],
    SeriesData[$CellContext`dt, 0, {}, 4, 5, 2],
    Editable->False]}],
  SeriesData[$CellContext`dt, 0, {
   Rational[1, 
      24] ($CellContext`d $CellContext`ksq + $CellContext`r)^(-2) ((-6) \
$CellContext`d^2 $CellContext`G $CellContext`ksq^2 $CellContext`r + 
     6 $CellContext`d^3 $CellContext`ksq^3 $CellContext`nb $CellContext`r - 
     5 $CellContext`d $CellContext`G $CellContext`ksq $CellContext`r^2 + 
     15 $CellContext`d^2 $CellContext`ksq^2 $CellContext`nb $CellContext`r^2 + 
     8 $CellContext`d $CellContext`ksq $CellContext`nb $CellContext`r^3)}, 4, 
   5, 2],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.683323114479334*^9, 3.683328666145319*^9, 3.683329497333537*^9, 
   3.683330939176214*^9, 3.683331207328425*^9, 3.683331260475437*^9, {
   3.68338454904939*^9, 3.683384571884197*^9}, 3.683384675625518*^9, 
   3.6841650229893627`*^9, 3.6841651042242727`*^9, 3.6841688052554493`*^9, 
   3.687017655100169*^9, 3.6870178759627113`*^9, 3.6870179530209084`*^9, 
   3.6870180829080544`*^9, 3.6870181820913877`*^9, 3.687018613024665*^9, 
   3.687020780823739*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "8"], " ", 
    SuperscriptBox["d", "3"], " ", 
    SuperscriptBox["ksq", "3"], " ", "nb", " ", 
    SuperscriptBox["dt", "3"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], 
     RowBox[{"7", "/", "2"}]],
    SeriesData[$CellContext`dt, 0, {}, 6, 7, 2],
    Editable->False]}],
  SeriesData[$CellContext`dt, 0, {
   Rational[1, 8] $CellContext`d^3 $CellContext`ksq^3 $CellContext`nb}, 6, 7, 
   2],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.683323114479334*^9, 3.683328666145319*^9, 3.683329497333537*^9, 
   3.683330939176214*^9, 3.683331207328425*^9, 3.683331260475437*^9, {
   3.68338454904939*^9, 3.683384571884197*^9}, 3.683384675625518*^9, 
   3.6841650229893627`*^9, 3.6841651042242727`*^9, 3.6841688052554493`*^9, 
   3.687017655100169*^9, 3.6870178759627113`*^9, 3.6870179530209084`*^9, 
   3.6870180829080544`*^9, 3.6870181820913877`*^9, 3.687018613024665*^9, 
   3.687020781272605*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Implicit Schemes", "Section",
 CellChangeTimes->{{3.68332871310118*^9, 3.68332871718055*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "ImMidTau", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"ntmp", "\[Equal]", 
       RowBox[{"n0", "+", 
        RowBox[{"LD", " ", "ntmp", " ", 
         RowBox[{"dt", "/", "2"}]}], "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"KDsq", " ", 
           RowBox[{"dt", "/", "2"}]}], "]"}], " ", "Y1"}], "+", 
        RowBox[{"R1", "[", 
         RowBox[{"n0", ",", 
          RowBox[{"dt", "/", "2"}], ",", "Y2"}], "]"}]}]}], ",", "ntmp"}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ni", "=", 
     RowBox[{"ntmp", "/.", 
      RowBox[{"First", "[", "%", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"ntmp", "\[Equal]", 
       RowBox[{"n0", "+", 
        RowBox[{"LD", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"n0", "/", "2"}], "+", 
           RowBox[{"ntmp", "/", "2"}]}], ")"}], "dt"}], "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"KDsq", " ", 
           RowBox[{"dt", "/", "2"}]}], "]"}], "Y1"}], "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"KDsq", " ", 
           RowBox[{"dt", "/", "2"}]}], "]"}], "Y3"}], "+", 
        RowBox[{"R1", "[", 
         RowBox[{"n0", ",", 
          RowBox[{"dt", "/", "2"}], ",", "Y2"}], "]"}], "+", 
        RowBox[{"R1", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", "ni"}], "-", "n0"}], ",", 
          RowBox[{"dt", "/", "2"}], ",", "Y4"}], "]"}]}]}], ",", "ntmp"}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n1", "=", 
     RowBox[{"ntmp", "/.", 
      RowBox[{"First", "[", "%", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "**)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"n1", ",", "n0"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Nsq", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"n1", ",", "Y1"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"n1", ",", "Y2"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"n1", ",", "Y3"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"n1", ",", "Y4"}], "]"}], "^", "2"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"M", "-", "Mexact"}], ",", 
     RowBox[{"{", 
      RowBox[{"dt", ",", "0", ",", "3"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Nsq", "-", "Nsqexact"}], ",", 
     RowBox[{"{", 
      RowBox[{"dt", ",", "0", ",", "3"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sk", "=", 
     RowBox[{"Nsq", "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"M", "^", "2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Sk", "-", "Skexact"}], ",", 
     RowBox[{"{", 
      RowBox[{"dt", ",", "0", ",", "3"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"Sk", "-", "Skexact"}], ",", 
       RowBox[{"G", "\[Rule]", "0"}]}], "]"}], ",", 
     RowBox[{"r", "\[Rule]", "0"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Sk", "/.", 
               RowBox[{"ksq", "\[Rule]", "ksqexpr"}]}], ")"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"dt", "\[Rule]", 
                RowBox[{"a", "/", "r"}]}], ",", 
               RowBox[{"dx", "\[Rule]", 
                RowBox[{"Sqrt", "[", 
                 RowBox[{"d", " ", 
                  RowBox[{
                   RowBox[{"a", "/", "r"}], "/", "b"}]}], "]"}]}]}], "}"}]}], 
            ")"}], "/.", 
           RowBox[{"{", 
            RowBox[{"k", "\[Rule]", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{"r", "/", "d"}], "]"}], "xi"}]}], "}"}]}], ")"}], "/.", 
         RowBox[{"G", "\[Rule]", 
          RowBox[{"C", " ", "nb", " ", "r"}]}]}], ")"}], "/", "nb"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{
        RowBox[{"d", ">", "0"}], "&&", 
        RowBox[{"r", ">", "0"}]}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SkImMidTau", "[", "xi_", "]"}], ":=", 
    RowBox[{"Evaluate", "[", "%", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6833290619885893`*^9, 3.683329072301281*^9}, {
  3.683329107106896*^9, 3.6833291442659817`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["d", "3"]}], " ", 
       SuperscriptBox["ksq", "3"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["ksq", "2"], " ", "r"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "3"]}]}], ")"}], " ", 
    SuperscriptBox["dt", "3"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], "4"],
    SeriesData[$CellContext`dt, 0, {}, 3, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`dt, 0, {
   Rational[1, 12] (-$CellContext`d^3 $CellContext`ksq^3 - 
     3 $CellContext`d^2 $CellContext`ksq^2 $CellContext`r + 
     2 $CellContext`r^3)}, 3, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.683329123837525*^9, 3.68332915169*^9}, 
   3.683329541579091*^9, 3.6833845857674913`*^9, 3.6833846965532827`*^9, 
   3.68416512339974*^9, 3.6841688207009163`*^9, 3.68701813843297*^9, 
   3.687018194083149*^9, 3.6870186151843643`*^9, 3.687020785635028*^9, 
   3.687640532396985*^9, 3.687641186209312*^9, 3.6876418929852943`*^9, 
   3.687649047821466*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["d", "2"], " ", "G", " ", 
       SuperscriptBox["ksq", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["ksq", "3"], " ", "nb"}], "+", 
      RowBox[{"2", " ", "d", " ", "G", " ", "ksq", " ", "r"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["ksq", "2"], " ", "nb", " ", "r"}], "-", 
      RowBox[{"2", " ", "G", " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"2", " ", "d", " ", "ksq", " ", "nb", " ", 
       SuperscriptBox["r", "2"]}]}], ")"}], " ", 
    SuperscriptBox["dt", "3"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], "4"],
    SeriesData[$CellContext`dt, 0, {}, 6, 8, 2],
    Editable->False]}],
  SeriesData[$CellContext`dt, 0, {
   Rational[1, 
      6] ($CellContext`d^2 $CellContext`G $CellContext`ksq^2 + \
$CellContext`d^3 $CellContext`ksq^3 $CellContext`nb + 
     2 $CellContext`d $CellContext`G $CellContext`ksq $CellContext`r + 
     2 $CellContext`d^2 $CellContext`ksq^2 $CellContext`nb $CellContext`r - 
     2 $CellContext`G $CellContext`r^2 - 
     2 $CellContext`d $CellContext`ksq $CellContext`nb $CellContext`r^2)}, 6, 
   8, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.683329123837525*^9, 3.68332915169*^9}, 
   3.683329541579091*^9, 3.6833845857674913`*^9, 3.6833846965532827`*^9, 
   3.68416512339974*^9, 3.6841688207009163`*^9, 3.68701813843297*^9, 
   3.687018194083149*^9, 3.6870186151843643`*^9, 3.687020785635028*^9, 
   3.687640532396985*^9, 3.687641186209312*^9, 3.6876418929852943`*^9, 
   3.687649047845788*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "d"}], " ", "G", " ", "ksq", " ", 
        SuperscriptBox["r", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["d", "2"], " ", 
        SuperscriptBox["ksq", "2"], " ", "nb", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{"G", " ", 
        SuperscriptBox["r", "3"]}], "+", 
       RowBox[{"d", " ", "ksq", " ", "nb", " ", 
        SuperscriptBox["r", "3"]}]}], ")"}], " ", 
     SuperscriptBox["dt", "3"]}], 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"d", " ", "ksq"}], "+", "r"}], ")"}]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], 
     RowBox[{"7", "/", "2"}]],
    SeriesData[$CellContext`dt, 0, {}, 6, 7, 2],
    Editable->False]}],
  SeriesData[$CellContext`dt, 0, {
   Rational[1, 
      8] ($CellContext`d $CellContext`ksq + $CellContext`r)^(-1) \
(-$CellContext`d $CellContext`G $CellContext`ksq $CellContext`r^2 - \
$CellContext`d^2 $CellContext`ksq^2 $CellContext`nb $CellContext`r^2 + \
$CellContext`G $CellContext`r^3 + $CellContext`d $CellContext`ksq \
$CellContext`nb $CellContext`r^3)}, 6, 7, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.683329123837525*^9, 3.68332915169*^9}, 
   3.683329541579091*^9, 3.6833845857674913`*^9, 3.6833846965532827`*^9, 
   3.68416512339974*^9, 3.6841688207009163`*^9, 3.68701813843297*^9, 
   3.687018194083149*^9, 3.6870186151843643`*^9, 3.687020785635028*^9, 
   3.687640532396985*^9, 3.687641186209312*^9, 3.6876418929852943`*^9, 
   3.687649047877337*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.683329123837525*^9, 3.68332915169*^9}, 
   3.683329541579091*^9, 3.6833845857674913`*^9, 3.6833846965532827`*^9, 
   3.68416512339974*^9, 3.6841688207009163`*^9, 3.68701813843297*^9, 
   3.687018194083149*^9, 3.6870186151843643`*^9, 3.687020785635028*^9, 
   3.687640532396985*^9, 3.687641186209312*^9, 3.6876418929852943`*^9, 
   3.687649047908082*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"S", 
    RowBox[{"(", "k", ")"}], " ", "as", " ", "dt"}], "\[Rule]", 
   RowBox[{
    RowBox[{"0", " ", "with", " ", "dx"}], ">", "0"}]}], " ", "*)"}]], "Input",\

 CellChangeTimes->{{3.687651818219173*^9, 3.687651846538862*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Skdt0", "[", "xi_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", 
      RowBox[{"b", "/", "a"}], " ", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"a", "/", "b"}], "]"}], 
         RowBox[{"xi", "/", "2"}]}], "]"}], "^", "2"}]}], "+", "C"}], ")"}], 
   "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", 
      RowBox[{"b", "/", "a"}], " ", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"a", "/", "b"}], "]"}], 
         RowBox[{"xi", "/", "2"}]}], "]"}], "^", "2"}]}], "+", "1"}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Limit", "[", 
              RowBox[{"Sk", ",", 
               RowBox[{"dt", "\[Rule]", "0"}]}], "]"}], "/.", 
             RowBox[{"ksq", "\[Rule]", "ksqexpr"}]}], ")"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"dt", "\[Rule]", 
              RowBox[{"a", "/", "r"}]}], ",", 
             RowBox[{"dx", "\[Rule]", 
              RowBox[{"Sqrt", "[", 
               RowBox[{"d", " ", 
                RowBox[{
                 RowBox[{"a", "/", "r"}], "/", "b"}]}], "]"}]}]}], "}"}]}], 
          ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{"k", "\[Rule]", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{"r", "/", "d"}], "]"}], "xi"}]}], "}"}]}], ")"}], "/.", 
       RowBox[{"G", "\[Rule]", 
        RowBox[{"C", " ", "nb", " ", "r"}]}]}], ")"}], "/", "nb"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{"d", ">", "0"}], "&&", 
      RowBox[{"r", ">", "0"}]}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"%", "-", 
   RowBox[{"Skdt0", "[", "xi", "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.687651870379578*^9, 3.6876519454712677`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.687651899876089*^9, {3.687651939138791*^9, 3.687651946539528*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"at", " ", "kmax"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ximax", "=", 
     RowBox[{"Pi", " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"b", "/", "a"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"SkImMidTau", "[", "ximax", "]"}], "-", 
       RowBox[{"Skdt0", "[", "ximax", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "0", ",", "2"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"%", ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"b", ">", "0"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.687642136370079*^9, 3.6876421815555887`*^9}, {
  3.68764235484328*^9, 3.6876423643301973`*^9}, {3.687642986304319*^9, 
  3.687642987097596*^9}, {3.687651290679648*^9, 3.687651336814128*^9}, {
  3.6876514521350527`*^9, 3.68765153948598*^9}, {3.687651969099105*^9, 
  3.687652024555043*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"b", " ", 
      SuperscriptBox["a", "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "b"}]}], ")"}], "2"]}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "a", "]"}], 
     RowBox[{"5", "/", "2"}]],
    SeriesData[$CellContext`a, 0, {}, 4, 5, 2],
    Editable->False]}],
  SeriesData[$CellContext`a, 0, {
   Rational[-1, 2] $CellContext`b (1 + 2 $CellContext`b)^(-2)}, 4, 5, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.687642147077689*^9, 3.6876421826682043`*^9}, 
   3.687642365222826*^9, {3.687642967325612*^9, 3.687642990503558*^9}, 
   3.687643564370146*^9, {3.687651294732456*^9, 3.687651337859103*^9}, {
   3.6876514752164917`*^9, 3.687651509392804*^9}, 3.687651540757701*^9, {
   3.687652017767302*^9, 3.687652025759062*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"near", " ", "kmax"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"$Assumptions", "=", 
     RowBox[{
      RowBox[{"ratio", ">", "0"}], "&&", 
      RowBox[{"ratio", "<", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"SkImMidTau", "[", 
        RowBox[{"ratio", " ", "ximax"}], "]"}], "-", 
       RowBox[{"Skdt0", "[", 
        RowBox[{"ratio", " ", "ximax"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "0", ",", "2"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"%", ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"b", ">", "0"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"%", "/.", 
     RowBox[{"ratio", "\[Rule]", "1"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.687643577971161*^9, 3.687643641261537*^9}, {
  3.687644309282137*^9, 3.6876443138147182`*^9}, {3.687644389224916*^9, 
  3.68764440779701*^9}, {3.687644454575595*^9, 3.687644532595419*^9}, {
  3.687651718845895*^9, 3.6876517279897842`*^9}, {3.687652031371551*^9, 
  3.68765212194785*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"\[Pi]", " ", "ratio"}], "2"], "]"}], "2"]}], ")"}], " ", 
      SuperscriptBox["a", "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "b", "-", 
         RowBox[{"b", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Pi]", " ", "ratio"}], "]"}]}]}], ")"}], "2"]}]]}], "+", 
   
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "a", "]"}], 
     RowBox[{"5", "/", "2"}]],
    SeriesData[$CellContext`a, 0, {}, 4, 5, 2],
    Editable->False]}],
  SeriesData[$CellContext`a, 0, {
   Rational[-1, 2] $CellContext`b (1 + $CellContext`b - $CellContext`b 
      Cos[Pi $CellContext`ratio])^(-2) 
    Sin[Rational[1, 2] Pi $CellContext`ratio]^2}, 4, 5, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.687643605393421*^9, 3.6876436421545563`*^9}, 
   3.6876443156932383`*^9, 3.687644431581127*^9, 3.687644487875041*^9, {
   3.687644520072118*^9, 3.687644533878974*^9}, {3.687651712656158*^9, 
   3.687651729465609*^9}, {3.6876520835805283`*^9, 3.687652123377912*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"b", " ", 
      SuperscriptBox["a", "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "b"}]}], ")"}], "2"]}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "a", "]"}], 
     RowBox[{"5", "/", "2"}]],
    SeriesData[$CellContext`a, 0, {}, 4, 5, 2],
    Editable->False]}],
  SeriesData[$CellContext`a, 0, {
   Rational[-1, 2] $CellContext`b (1 + 2 $CellContext`b)^(-2)}, 4, 5, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.687643605393421*^9, 3.6876436421545563`*^9}, 
   3.6876443156932383`*^9, 3.687644431581127*^9, 3.687644487875041*^9, {
   3.687644520072118*^9, 3.687644533878974*^9}, {3.687651712656158*^9, 
   3.687651729465609*^9}, {3.6876520835805283`*^9, 3.687652123403839*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "ImMidSSA", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"ntmp", "\[Equal]", 
       RowBox[{"n0", "+", 
        RowBox[{"LD", " ", "ntmp", " ", 
         RowBox[{"dt", "/", "2"}]}], "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"KDsq", " ", 
           RowBox[{"dt", "/", "2"}]}], "]"}], " ", "Y1"}]}]}], ",", "ntmp"}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ni", "=", 
     RowBox[{"ntmp", "/.", 
      RowBox[{"First", "[", "%", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"ntmp", "\[Equal]", 
       RowBox[{"n0", "+", 
        RowBox[{"LD", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"n0", "/", "2"}], "+", 
           RowBox[{"ntmp", "/", "2"}]}], ")"}], "dt"}], "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"KDsq", " ", 
           RowBox[{"dt", "/", "2"}]}], "]"}], "Y1"}], "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"KDsq", " ", 
           RowBox[{"dt", "/", "2"}]}], "]"}], "Y2"}], "+", 
        RowBox[{"R", "[", 
         RowBox[{"ni", ",", "dt", ",", "Y3"}], "]"}]}]}], ",", "ntmp"}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n1", "=", 
     RowBox[{"ntmp", "/.", 
      RowBox[{"First", "[", "%", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "**)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"n1", ",", "n0"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Nsq", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"n1", ",", "Y1"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"n1", ",", "Y2"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"n1", ",", "Y3"}], "]"}], "^", "2"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"M", "-", "Mexact"}], ",", 
     RowBox[{"{", 
      RowBox[{"dt", ",", "0", ",", "3"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Nsq", "-", "Nsqexact"}], ",", 
     RowBox[{"{", 
      RowBox[{"dt", ",", "0", ",", "3"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sk", "=", 
     RowBox[{"Nsq", "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"M", "^", "2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Sk", "-", "Skexact"}], ",", 
     RowBox[{"{", 
      RowBox[{"dt", ",", "0", ",", "3"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"Sk", "-", "Skexact"}], ",", 
       RowBox[{"G", "\[Rule]", "0"}]}], "]"}], ",", 
     RowBox[{"r", "\[Rule]", "0"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Sk", "/.", 
               RowBox[{"ksq", "\[Rule]", "ksqexpr"}]}], ")"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"dt", "\[Rule]", 
                RowBox[{"a", "/", "r"}]}], ",", 
               RowBox[{"dx", "\[Rule]", 
                RowBox[{"Sqrt", "[", 
                 RowBox[{"d", " ", 
                  RowBox[{
                   RowBox[{"a", "/", "r"}], "/", "b"}]}], "]"}]}]}], "}"}]}], 
            ")"}], "/.", 
           RowBox[{"{", 
            RowBox[{"k", "\[Rule]", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{"r", "/", "d"}], "]"}], "xi"}]}], "}"}]}], ")"}], "/.", 
         RowBox[{"G", "\[Rule]", 
          RowBox[{"C", " ", "nb", " ", "r"}]}]}], ")"}], "/", "nb"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{
        RowBox[{"d", ">", "0"}], "&&", 
        RowBox[{"r", ">", "0"}]}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SkImMidSSA", "[", "xi_", "]"}], ":=", 
    RowBox[{"Evaluate", "[", "%", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.683329199730117*^9, 3.683329238706407*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "12"]}], " ", 
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["ksq", "3"]}], "-", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["ksq", "2"], " ", "r"}]}], ")"}], " ", 
    SuperscriptBox["dt", "3"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], "4"],
    SeriesData[$CellContext`dt, 0, {}, 3, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`dt, 0, {
   Rational[-1, 12] $CellContext`d^3 $CellContext`ksq^3 + 
    Rational[-1, 4] $CellContext`d^2 $CellContext`ksq^2 $CellContext`r}, 3, 4,
    1],
  Editable->False]], "Output",
 CellChangeTimes->{3.683329239358995*^9, 3.6833295457249107`*^9, 
  3.6833845870214157`*^9, 3.683384698438738*^9, 3.6841651241119213`*^9, 
  3.684168821618373*^9, 3.6870181449640627`*^9, 3.6870181994287777`*^9, 
  3.687018619138977*^9, 3.687020788932271*^9, 3.687648607693738*^9, 
  3.687652149992403*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["d", "2"], " ", "G", " ", 
       SuperscriptBox["ksq", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["ksq", "3"], " ", "nb"}], "-", 
      RowBox[{"4", " ", "d", " ", "G", " ", "ksq", " ", "r"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["ksq", "2"], " ", "nb", " ", "r"}], "+", 
      RowBox[{"4", " ", "d", " ", "ksq", " ", "nb", " ", 
       SuperscriptBox["r", "2"]}]}], ")"}], " ", 
    SuperscriptBox["dt", "3"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], "4"],
    SeriesData[$CellContext`dt, 0, {}, 6, 8, 2],
    Editable->False]}],
  SeriesData[$CellContext`dt, 0, {
   Rational[1, 
      6] ($CellContext`d^2 $CellContext`G $CellContext`ksq^2 + \
$CellContext`d^3 $CellContext`ksq^3 $CellContext`nb - 
     4 $CellContext`d $CellContext`G $CellContext`ksq $CellContext`r + 
     2 $CellContext`d^2 $CellContext`ksq^2 $CellContext`nb $CellContext`r + 
     4 $CellContext`d $CellContext`ksq $CellContext`nb $CellContext`r^2)}, 6, 
   8, 2],
  Editable->False]], "Output",
 CellChangeTimes->{3.683329239358995*^9, 3.6833295457249107`*^9, 
  3.6833845870214157`*^9, 3.683384698438738*^9, 3.6841651241119213`*^9, 
  3.684168821618373*^9, 3.6870181449640627`*^9, 3.6870181994287777`*^9, 
  3.687018619138977*^9, 3.687020788932271*^9, 3.687648607693738*^9, 
  3.68765215001785*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        SuperscriptBox["d", "2"], " ", "G", " ", 
        SuperscriptBox["ksq", "2"], " ", "r"}], "-", 
       RowBox[{"2", " ", "d", " ", "G", " ", "ksq", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["d", "2"], " ", 
        SuperscriptBox["ksq", "2"], " ", "nb", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{"2", " ", "d", " ", "ksq", " ", "nb", " ", 
        SuperscriptBox["r", "3"]}]}], ")"}], " ", 
     SuperscriptBox["dt", "2"]}], 
    RowBox[{"6", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"d", " ", "ksq"}], "+", "r"}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["d", "3"], " ", "G", " ", 
        SuperscriptBox["ksq", "3"], " ", "r"}], "+", 
       RowBox[{
        SuperscriptBox["d", "2"], " ", "G", " ", 
        SuperscriptBox["ksq", "2"], " ", 
        SuperscriptBox["r", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["d", "3"], " ", 
        SuperscriptBox["ksq", "3"], " ", "nb", " ", 
        SuperscriptBox["r", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["d", "2"], " ", 
        SuperscriptBox["ksq", "2"], " ", "nb", " ", 
        SuperscriptBox["r", "3"]}]}], ")"}], " ", 
     SuperscriptBox["dt", "3"]}], 
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"d", " ", "ksq"}], "+", "r"}], ")"}], "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], 
     RowBox[{"7", "/", "2"}]],
    SeriesData[$CellContext`dt, 0, {}, 4, 7, 2],
    Editable->False]}],
  SeriesData[$CellContext`dt, 0, {
   Rational[1, 
      6] ($CellContext`d $CellContext`ksq + $CellContext`r)^(-2) ((-3) \
$CellContext`d^2 $CellContext`G $CellContext`ksq^2 $CellContext`r - 
     2 $CellContext`d $CellContext`G $CellContext`ksq $CellContext`r^2 + 
     3 $CellContext`d^2 $CellContext`ksq^2 $CellContext`nb $CellContext`r^2 + 
     2 $CellContext`d $CellContext`ksq $CellContext`nb $CellContext`r^3), 0, 
    Rational[1, 8] ($CellContext`d $CellContext`ksq + $CellContext`r)^(-2) (
     2 $CellContext`d^3 $CellContext`G $CellContext`ksq^3 $CellContext`r + \
$CellContext`d^2 $CellContext`G $CellContext`ksq^2 $CellContext`r^2 - 
     3 $CellContext`d^3 $CellContext`ksq^3 $CellContext`nb $CellContext`r^2 - 
     2 $CellContext`d^2 $CellContext`ksq^2 $CellContext`nb $CellContext`r^3)},
    4, 7, 2],
  Editable->False]], "Output",
 CellChangeTimes->{3.683329239358995*^9, 3.6833295457249107`*^9, 
  3.6833845870214157`*^9, 3.683384698438738*^9, 3.6841651241119213`*^9, 
  3.684168821618373*^9, 3.6870181449640627`*^9, 3.6870181994287777`*^9, 
  3.687018619138977*^9, 3.687020788932271*^9, 3.687648607693738*^9, 
  3.687652150051038*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.683329239358995*^9, 3.6833295457249107`*^9, 
  3.6833845870214157`*^9, 3.683384698438738*^9, 3.6841651241119213`*^9, 
  3.684168821618373*^9, 3.6870181449640627`*^9, 3.6870181994287777`*^9, 
  3.687018619138977*^9, 3.687020788932271*^9, 3.687648607693738*^9, 
  3.68765215064649*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"at", " ", "kmax"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ximax", "=", 
     RowBox[{"Pi", " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"b", "/", "a"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"SkImMidSSA", "[", "ximax", "]"}], "-", 
       RowBox[{"Skdt0", "[", "ximax", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "0", ",", "2"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"%", ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"b", ">", "0"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.687642136370079*^9, 3.6876421815555887`*^9}, {
  3.68764235484328*^9, 3.6876423643301973`*^9}, {3.687642986304319*^9, 
  3.687642987097596*^9}, {3.687651290679648*^9, 3.687651336814128*^9}, {
  3.6876514521350527`*^9, 3.68765153948598*^9}, {3.687651969099105*^9, 
  3.687652024555043*^9}, {3.6876521635302877`*^9, 3.687652164178525*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "b", "-", "C", "-", 
       RowBox[{"2", " ", "b", " ", "C"}]}], ")"}], " ", 
     SuperscriptBox["a", "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "b"}]}], ")"}], "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "a", "]"}], 
     RowBox[{"5", "/", "2"}]],
    SeriesData[$CellContext`a, 0, {}, 4, 5, 2],
    Editable->False]}],
  SeriesData[$CellContext`a, 0, {
   Rational[1, 2] (1 + 2 $CellContext`b)^(-2) (1 + $CellContext`b - C - 
     2 $CellContext`b C)}, 4, 5, 2],
  Editable->False]], "Output",
 CellChangeTimes->{3.687652166404027*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"near", " ", "kmax"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"$Assumptions", "=", 
     RowBox[{
      RowBox[{"ratio", ">", "0"}], "&&", 
      RowBox[{"ratio", "<", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"SkImMidSSA", "[", 
        RowBox[{"ratio", " ", "ximax"}], "]"}], "-", 
       RowBox[{"Skdt0", "[", 
        RowBox[{"ratio", " ", "ximax"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "0", ",", "2"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"%", ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"b", ">", "0"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"%", "/.", 
     RowBox[{"ratio", "\[Rule]", "1"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.687643577971161*^9, 3.687643641261537*^9}, {
  3.687644309282137*^9, 3.6876443138147182`*^9}, {3.687644389224916*^9, 
  3.68764440779701*^9}, {3.687644454575595*^9, 3.687644532595419*^9}, {
  3.687651718845895*^9, 3.6876517279897842`*^9}, {3.687652031371551*^9, 
  3.68765212194785*^9}, {3.6876522008444*^9, 3.6876522030033092`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", "b", "-", 
       RowBox[{"2", " ", "C"}], "-", 
       RowBox[{"2", " ", "b", " ", "C"}], "+", 
       RowBox[{"b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "C"}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Pi]", " ", "ratio"}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox["a", "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "b", "-", 
        RowBox[{"b", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"\[Pi]", " ", "ratio"}], "]"}]}]}], ")"}], "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "a", "]"}], 
     RowBox[{"5", "/", "2"}]],
    SeriesData[$CellContext`a, 0, {}, 4, 5, 2],
    Editable->False]}],
  SeriesData[$CellContext`a, 0, {
   Rational[1, 4] (1 + $CellContext`b - $CellContext`b 
      Cos[Pi $CellContext`ratio])^(-2) (2 + $CellContext`b - 2 C - 
     2 $CellContext`b 
     C + $CellContext`b (-1 + 2 C) Cos[Pi $CellContext`ratio])}, 4, 5, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.687643605393421*^9, 3.6876436421545563`*^9}, 
   3.6876443156932383`*^9, 3.687644431581127*^9, 3.687644487875041*^9, {
   3.687644520072118*^9, 3.687644533878974*^9}, {3.687651712656158*^9, 
   3.687651729465609*^9}, {3.6876520835805283`*^9, 3.687652123377912*^9}, 
   3.687652205124555*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "b", "-", "C", "-", 
       RowBox[{"2", " ", "b", " ", "C"}]}], ")"}], " ", 
     SuperscriptBox["a", "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "b"}]}], ")"}], "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "a", "]"}], 
     RowBox[{"5", "/", "2"}]],
    SeriesData[$CellContext`a, 0, {}, 4, 5, 2],
    Editable->False]}],
  SeriesData[$CellContext`a, 0, {
   Rational[1, 2] (1 + 2 $CellContext`b)^(-2) (1 + $CellContext`b - C - 
     2 $CellContext`b C)}, 4, 5, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.687643605393421*^9, 3.6876436421545563`*^9}, 
   3.6876443156932383`*^9, 3.687644431581127*^9, 3.687644487875041*^9, {
   3.687644520072118*^9, 3.687644533878974*^9}, {3.687651712656158*^9, 
   3.687651729465609*^9}, {3.6876520835805283`*^9, 3.687652123377912*^9}, 
   3.6876522051518784`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"s1", "=", 
  RowBox[{
   RowBox[{"SkImMidTau", "[", "ximax", "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "\[Rule]", "0.5"}], ",", 
     RowBox[{"b", "\[Rule]", "5"}], ",", 
     RowBox[{"C", "\[Rule]", "2"}]}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"s2", "=", 
  RowBox[{
   RowBox[{"SkImMidSSA", "[", "ximax", "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "\[Rule]", "0.5"}], ",", 
     RowBox[{"b", "\[Rule]", "5"}], ",", 
     RowBox[{"C", "\[Rule]", "2"}]}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"s3", "=", 
  RowBox[{
   RowBox[{"Skdt0", "[", "ximax", "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "\[Rule]", "0.5"}], ",", 
     RowBox[{"b", "\[Rule]", "5"}], ",", 
     RowBox[{"C", "\[Rule]", "2"}]}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"s4", "=", 
  RowBox[{
   RowBox[{"Sk0", "[", "ximax", "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "\[Rule]", "0.5"}], ",", 
     RowBox[{"b", "\[Rule]", "5"}], ",", 
     RowBox[{"C", "\[Rule]", "2"}]}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.687655362992114*^9, 3.687655391212954*^9}, {
  3.68765542639861*^9, 3.687655446310635*^9}, {3.6876554915029078`*^9, 
  3.687655497158436*^9}, {3.687656015765604*^9, 3.687656115978426*^9}}],

Cell[BoxData["1.0190197344909326`"], "Output",
 CellChangeTimes->{
  3.687655392752946*^9, 3.6876554471717997`*^9, 3.687655498370525*^9, 
   3.687656041481289*^9, {3.687656103465186*^9, 3.687656118322776*^9}, 
   3.6876562478271313`*^9}],

Cell[BoxData["1.0128109127436908`"], "Output",
 CellChangeTimes->{
  3.687655392752946*^9, 3.6876554471717997`*^9, 3.687655498370525*^9, 
   3.687656041481289*^9, {3.687656103465186*^9, 3.687656118322776*^9}, 
   3.687656247853578*^9}],

Cell[BoxData["1.024390243902439`"], "Output",
 CellChangeTimes->{
  3.687655392752946*^9, 3.6876554471717997`*^9, 3.687655498370525*^9, 
   3.687656041481289*^9, {3.687656103465186*^9, 3.687656118322776*^9}, 
   3.6876562478873587`*^9}],

Cell[BoxData["1.0100304882698328`"], "Output",
 CellChangeTimes->{
  3.687655392752946*^9, 3.6876554471717997`*^9, 3.687655498370525*^9, 
   3.687656041481289*^9, {3.687656103465186*^9, 3.687656118322776*^9}, 
   3.687656247921235*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"s1", "-", "s3"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"b", " ", 
      SuperscriptBox["a", "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "b"}]}], ")"}], "2"]}]]}], ")"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a", "\[Rule]", "0.5"}], ",", 
    RowBox[{"b", "\[Rule]", "5"}], ",", 
    RowBox[{"C", "\[Rule]", "2"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"s2", "-", "s3"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "b", "-", "C", "-", 
       RowBox[{"2", " ", "b", " ", "C"}]}], ")"}], " ", 
     SuperscriptBox["a", "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "b"}]}], ")"}], "2"]}]], ")"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a", "\[Rule]", "0.5"}], ",", 
    RowBox[{"b", "\[Rule]", "5"}], ",", 
    RowBox[{"C", "\[Rule]", "2"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.687656128586726*^9, 3.687656143939897*^9}, {
  3.687656175091095*^9, 3.687656202218796*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.005370509411506408`"}]], "Output",
 CellChangeTimes->{{3.6876561340531282`*^9, 3.687656145047229*^9}, 
   3.687656202948735*^9, 3.687656251246217*^9}],

Cell[BoxData[
 RowBox[{"-", "0.005165289256198347`"}]], "Output",
 CellChangeTimes->{{3.6876561340531282`*^9, 3.687656145047229*^9}, 
   3.687656202948735*^9, 3.6876562512732143`*^9}],

Cell[BoxData[
 RowBox[{"-", "0.011579331158748207`"}]], "Output",
 CellChangeTimes->{{3.6876561340531282`*^9, 3.687656145047229*^9}, 
   3.687656202948735*^9, 3.6876562513072433`*^9}],

Cell[BoxData[
 RowBox[{"-", "0.01652892561983471`"}]], "Output",
 CellChangeTimes->{{3.6876561340531282`*^9, 3.687656145047229*^9}, 
   3.687656202948735*^9, 3.687656251341064*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["RDME-Based Schemes", "Section",
 CellChangeTimes->{{3.683318997505418*^9, 3.683319004299795*^9}, {
  3.685735625229755*^9, 3.685735628640524*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "MNSSA", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"nMN", "=", 
     RowBox[{"n0", "+", 
      RowBox[{"Dmn", "[", 
       RowBox[{"n0", ",", "dt", ",", "Y1"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n1", "=", 
     RowBox[{"nMN", "+", 
      RowBox[{"R", "[", 
       RowBox[{"nMN", ",", "dt", ",", "Y2"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "**)"}], "\n", 
   RowBox[{
    RowBox[{"M", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"n1", ",", "n0"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Nsq", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"n1", ",", "Y1"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"n1", ",", "Y2"}], "]"}], "^", "2"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"M", "-", "Mexact"}], ",", 
     RowBox[{"{", 
      RowBox[{"dt", ",", "0", ",", "2"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Nsq", "-", "Nsqexact"}], ",", 
     RowBox[{"{", 
      RowBox[{"dt", ",", "0", ",", "2"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sk", "=", 
     RowBox[{"Nsq", "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"M", "^", "2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Sk", "-", "Skexact"}], ",", 
     RowBox[{"{", 
      RowBox[{"dt", ",", "0", ",", "1"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"Sk", "-", "Skexact"}], ",", 
       RowBox[{"G", "\[Rule]", "0"}]}], "]"}], ",", 
     RowBox[{"r", "\[Rule]", "0"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Sk", "/.", 
               RowBox[{"ksq", "\[Rule]", "ksqexpr"}]}], ")"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"dt", "\[Rule]", 
                RowBox[{"a", "/", "r"}]}], ",", 
               RowBox[{"dx", "\[Rule]", 
                RowBox[{"Sqrt", "[", 
                 RowBox[{"d", " ", 
                  RowBox[{
                   RowBox[{"a", "/", "r"}], "/", "b"}]}], "]"}]}]}], "}"}]}], 
            ")"}], "/.", 
           RowBox[{"{", 
            RowBox[{"k", "\[Rule]", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{"r", "/", "d"}], "]"}], "xi"}]}], "}"}]}], ")"}], "/.", 
         RowBox[{"G", "\[Rule]", 
          RowBox[{"C", " ", "nb", " ", "r"}]}]}], ")"}], "/", "nb"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{
        RowBox[{"d", ">", "0"}], "&&", 
        RowBox[{"r", ">", "0"}]}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SkMNSSA", "[", "xi_", "]"}], ":=", 
    RowBox[{"Evaluate", "[", "%", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.683319853680496*^9, 3.683319892323656*^9}, 
   3.683323155319653*^9, {3.685724489900096*^9, 3.685724546545438*^9}, 
   3.685724593188178*^9, {3.685724668979814*^9, 3.685724672827273*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["ksq", "2"]}], ")"}], " ", 
     SuperscriptBox["dt", "2"]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], "3"],
    SeriesData[$CellContext`dt, 0, {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`dt, 0, {
   Rational[-1, 2] $CellContext`d^2 $CellContext`ksq^2}, 2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.6833231627676497`*^9, 3.683328694351132*^9, 
  3.683329508865343*^9, 3.6833310011774893`*^9, 3.68338457679496*^9, 
  3.6833846838673553`*^9, 3.68416502747185*^9, 3.684165104519792*^9, 
  3.684168809373855*^9, 3.6857243399147778`*^9, 3.6857244687651463`*^9, 
  3.685724554792601*^9, 3.685724674981854*^9, 3.685724956542955*^9, 
  3.685735742356023*^9, 3.6857357728316917`*^9, 3.685798704448353*^9, 
  3.687018357528017*^9, 3.6870186268215714`*^9, 3.6870207943550987`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "d", " ", "G", " ", "ksq"}], "+", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["ksq", "2"], " ", "nb"}], "-", 
      RowBox[{"2", " ", "d", " ", "ksq", " ", "nb", " ", "r"}]}], ")"}], " ", 
    
    SuperscriptBox["dt", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], "3"],
    SeriesData[$CellContext`dt, 0, {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`dt, 0, {
   2 $CellContext`d $CellContext`G $CellContext`ksq + $CellContext`d^2 \
$CellContext`ksq^2 $CellContext`nb - 
    2 $CellContext`d $CellContext`ksq $CellContext`nb $CellContext`r}, 2, 3, 
   1],
  Editable->False]], "Output",
 CellChangeTimes->{3.6833231627676497`*^9, 3.683328694351132*^9, 
  3.683329508865343*^9, 3.6833310011774893`*^9, 3.68338457679496*^9, 
  3.6833846838673553`*^9, 3.68416502747185*^9, 3.684165104519792*^9, 
  3.684168809373855*^9, 3.6857243399147778`*^9, 3.6857244687651463`*^9, 
  3.685724554792601*^9, 3.685724674981854*^9, 3.685724956542955*^9, 
  3.685735742356023*^9, 3.6857357728316917`*^9, 3.685798704448353*^9, 
  3.687018357528017*^9, 3.6870186268215714`*^9, 3.6870207943878927`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["d", "2"], " ", "G", " ", 
        SuperscriptBox["ksq", "2"]}], "+", 
       RowBox[{"2", " ", "d", " ", "G", " ", "ksq", " ", "r"}], "-", 
       RowBox[{
        SuperscriptBox["d", "2"], " ", 
        SuperscriptBox["ksq", "2"], " ", "nb", " ", "r"}], "-", 
       RowBox[{"2", " ", "d", " ", "ksq", " ", "nb", " ", 
        SuperscriptBox["r", "2"]}]}], ")"}], " ", "dt"}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"d", " ", "ksq"}], "+", "r"}], ")"}], "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], "2"],
    SeriesData[$CellContext`dt, 0, {}, 1, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`dt, 0, {
   Rational[1, 
      2] ($CellContext`d $CellContext`ksq + $CellContext`r)^(-2) \
($CellContext`d^2 $CellContext`G $CellContext`ksq^2 + 
     2 $CellContext`d $CellContext`G $CellContext`ksq $CellContext`r - \
$CellContext`d^2 $CellContext`ksq^2 $CellContext`nb $CellContext`r - 
     2 $CellContext`d $CellContext`ksq $CellContext`nb $CellContext`r^2)}, 1, 
   2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.6833231627676497`*^9, 3.683328694351132*^9, 
  3.683329508865343*^9, 3.6833310011774893`*^9, 3.68338457679496*^9, 
  3.6833846838673553`*^9, 3.68416502747185*^9, 3.684165104519792*^9, 
  3.684168809373855*^9, 3.6857243399147778`*^9, 3.6857244687651463`*^9, 
  3.685724554792601*^9, 3.685724674981854*^9, 3.685724956542955*^9, 
  3.685735742356023*^9, 3.6857357728316917`*^9, 3.685798704448353*^9, 
  3.687018357528017*^9, 3.6870186268215714`*^9, 3.6870207944213867`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.6833231627676497`*^9, 3.683328694351132*^9, 
  3.683329508865343*^9, 3.6833310011774893`*^9, 3.68338457679496*^9, 
  3.6833846838673553`*^9, 3.68416502747185*^9, 3.684165104519792*^9, 
  3.684168809373855*^9, 3.6857243399147778`*^9, 3.6857244687651463`*^9, 
  3.685724554792601*^9, 3.685724674981854*^9, 3.685724956542955*^9, 
  3.685735742356023*^9, 3.6857357728316917`*^9, 3.685798704448353*^9, 
  3.687018357528017*^9, 3.6870186268215714`*^9, 3.687020794949045*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "SSAMN", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"nSSA", "=", 
     RowBox[{"n0", "+", 
      RowBox[{"R", "[", 
       RowBox[{"n0", ",", "dt", ",", "Y1"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n1", "=", 
     RowBox[{"nSSA", "+", 
      RowBox[{"Dmn", "[", 
       RowBox[{"nSSA", ",", "dt", ",", "Y2"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "**)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"n1", ",", "n0"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Nsq", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"n1", ",", "Y1"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"n1", ",", "Y2"}], "]"}], "^", "2"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"M", "-", "Mexact"}], ",", 
     RowBox[{"{", 
      RowBox[{"dt", ",", "0", ",", "2"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Nsq", "-", "Nsqexact"}], ",", 
     RowBox[{"{", 
      RowBox[{"dt", ",", "0", ",", "2"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sk", "=", 
     RowBox[{"Nsq", "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"M", "^", "2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Sk", "-", "Skexact"}], ",", 
     RowBox[{"{", 
      RowBox[{"dt", ",", "0", ",", "1"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"Sk", "-", "Skexact"}], ",", 
       RowBox[{"G", "\[Rule]", "0"}]}], "]"}], ",", 
     RowBox[{"r", "\[Rule]", "0"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Sk", "/.", 
               RowBox[{"ksq", "\[Rule]", "ksqexpr"}]}], ")"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"dt", "\[Rule]", 
                RowBox[{"a", "/", "r"}]}], ",", 
               RowBox[{"dx", "\[Rule]", 
                RowBox[{"Sqrt", "[", 
                 RowBox[{"d", " ", 
                  RowBox[{
                   RowBox[{"a", "/", "r"}], "/", "b"}]}], "]"}]}]}], "}"}]}], 
            ")"}], "/.", 
           RowBox[{"{", 
            RowBox[{"k", "\[Rule]", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{"r", "/", "d"}], "]"}], "xi"}]}], "}"}]}], ")"}], "/.", 
         RowBox[{"G", "\[Rule]", 
          RowBox[{"C", " ", "nb", " ", "r"}]}]}], ")"}], "/", "nb"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{
        RowBox[{"d", ">", "0"}], "&&", 
        RowBox[{"r", ">", "0"}]}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SkSSAMN", "[", "xi_", "]"}], ":=", 
    RowBox[{"Evaluate", "[", "%", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.683319853680496*^9, 3.683319892323656*^9}, 
   3.683323155319653*^9, {3.685724489900096*^9, 3.685724546545438*^9}, {
   3.6857245821347218`*^9, 3.685724646668354*^9}, {3.685724681195589*^9, 
   3.685724683706389*^9}, {3.6857252168814497`*^9, 3.685725218298388*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["ksq", "2"]}], ")"}], " ", 
     SuperscriptBox["dt", "2"]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], "3"],
    SeriesData[$CellContext`dt, 0, {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`dt, 0, {
   Rational[-1, 2] $CellContext`d^2 $CellContext`ksq^2}, 2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.6833231627676497`*^9, 3.683328694351132*^9, 3.683329508865343*^9, 
   3.6833310011774893`*^9, 3.68338457679496*^9, 3.6833846838673553`*^9, 
   3.68416502747185*^9, 3.684165104519792*^9, 3.684168809373855*^9, 
   3.6857243399147778`*^9, 3.6857244687651463`*^9, 3.685724554792601*^9, 
   3.6857246853590393`*^9, 3.6857249714461517`*^9, {3.6857252202538958`*^9, 
   3.685725226779611*^9}, 3.685735793324286*^9, 3.6857987114208508`*^9, 
   3.687018360407619*^9, 3.6870186311526213`*^9, 3.687020798157219*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "d", " ", "G", " ", "ksq"}], "+", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["ksq", "2"], " ", "nb"}], "+", 
      RowBox[{"2", " ", "d", " ", "ksq", " ", "nb", " ", "r"}]}], ")"}], " ", 
    
    SuperscriptBox["dt", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], "3"],
    SeriesData[$CellContext`dt, 0, {}, 4, 6, 2],
    Editable->False]}],
  SeriesData[$CellContext`dt, 
   0, {(-2) $CellContext`d $CellContext`G $CellContext`ksq + $CellContext`d^2 \
$CellContext`ksq^2 $CellContext`nb + 
    2 $CellContext`d $CellContext`ksq $CellContext`nb $CellContext`r}, 4, 6, 
   2],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.6833231627676497`*^9, 3.683328694351132*^9, 3.683329508865343*^9, 
   3.6833310011774893`*^9, 3.68338457679496*^9, 3.6833846838673553`*^9, 
   3.68416502747185*^9, 3.684165104519792*^9, 3.684168809373855*^9, 
   3.6857243399147778`*^9, 3.6857244687651463`*^9, 3.685724554792601*^9, 
   3.6857246853590393`*^9, 3.6857249714461517`*^9, {3.6857252202538958`*^9, 
   3.685725226779611*^9}, 3.685735793324286*^9, 3.6857987114208508`*^9, 
   3.687018360407619*^9, 3.6870186311526213`*^9, 3.687020798188521*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        SuperscriptBox["d", "2"], " ", "G", " ", 
        SuperscriptBox["ksq", "2"]}], "-", 
       RowBox[{"2", " ", "d", " ", "G", " ", "ksq", " ", "r"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["d", "2"], " ", 
        SuperscriptBox["ksq", "2"], " ", "nb", " ", "r"}], "+", 
       RowBox[{"2", " ", "d", " ", "ksq", " ", "nb", " ", 
        SuperscriptBox["r", "2"]}]}], ")"}], " ", "dt"}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"d", " ", "ksq"}], "+", "r"}], ")"}], "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], 
     RowBox[{"3", "/", "2"}]],
    SeriesData[$CellContext`dt, 0, {}, 2, 3, 2],
    Editable->False]}],
  SeriesData[$CellContext`dt, 0, {
   Rational[1, 
      2] ($CellContext`d $CellContext`ksq + $CellContext`r)^(-2) ((-3) \
$CellContext`d^2 $CellContext`G $CellContext`ksq^2 - 
     2 $CellContext`d $CellContext`G $CellContext`ksq $CellContext`r + 
     3 $CellContext`d^2 $CellContext`ksq^2 $CellContext`nb $CellContext`r + 
     2 $CellContext`d $CellContext`ksq $CellContext`nb $CellContext`r^2)}, 2, 
   3, 2],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.6833231627676497`*^9, 3.683328694351132*^9, 3.683329508865343*^9, 
   3.6833310011774893`*^9, 3.68338457679496*^9, 3.6833846838673553`*^9, 
   3.68416502747185*^9, 3.684165104519792*^9, 3.684168809373855*^9, 
   3.6857243399147778`*^9, 3.6857244687651463`*^9, 3.685724554792601*^9, 
   3.6857246853590393`*^9, 3.6857249714461517`*^9, {3.6857252202538958`*^9, 
   3.685725226779611*^9}, 3.685735793324286*^9, 3.6857987114208508`*^9, 
   3.687018360407619*^9, 3.6870186311526213`*^9, 3.687020798220482*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.6833231627676497`*^9, 3.683328694351132*^9, 3.683329508865343*^9, 
   3.6833310011774893`*^9, 3.68338457679496*^9, 3.6833846838673553`*^9, 
   3.68416502747185*^9, 3.684165104519792*^9, 3.684168809373855*^9, 
   3.6857243399147778`*^9, 3.6857244687651463`*^9, 3.685724554792601*^9, 
   3.6857246853590393`*^9, 3.6857249714461517`*^9, {3.6857252202538958`*^9, 
   3.685725226779611*^9}, 3.685735793324286*^9, 3.6857987114208508`*^9, 
   3.687018360407619*^9, 3.6870186311526213`*^9, 3.687020798771494*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "MN2SSAMN2", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"nMN", "=", 
     RowBox[{"n0", "+", 
      RowBox[{"Dmn", "[", 
       RowBox[{"n0", ",", 
        RowBox[{"dt", "/", "2"}], ",", "Y1"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nSSA", "=", 
     RowBox[{"nMN", "+", 
      RowBox[{"R", "[", 
       RowBox[{"nMN", ",", "dt", ",", "Y2"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n1", "=", 
     RowBox[{"nSSA", "+", 
      RowBox[{"Dmn", "[", 
       RowBox[{"nSSA", ",", 
        RowBox[{"dt", "/", "2"}], ",", "Y3"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "**)"}], "\n", 
   RowBox[{
    RowBox[{"M", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"n1", ",", "n0"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Nsq", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"n1", ",", "Y1"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"n1", ",", "Y2"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"n1", ",", "Y3"}], "]"}], "^", "2"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"M", "-", "Mexact"}], ",", 
     RowBox[{"{", 
      RowBox[{"dt", ",", "0", ",", "2"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Nsq", "-", "Nsqexact"}], ",", 
     RowBox[{"{", 
      RowBox[{"dt", ",", "0", ",", "2"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sk", "=", 
     RowBox[{"Nsq", "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"M", "^", "2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Sk", "-", "Skexact"}], ",", 
     RowBox[{"{", 
      RowBox[{"dt", ",", "0", ",", "1"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"Sk", "-", "Skexact"}], ",", 
       RowBox[{"G", "\[Rule]", "0"}]}], "]"}], ",", 
     RowBox[{"r", "\[Rule]", "0"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Sk", "/.", 
               RowBox[{"ksq", "\[Rule]", "ksqexpr"}]}], ")"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"dt", "\[Rule]", 
                RowBox[{"a", "/", "r"}]}], ",", 
               RowBox[{"dx", "\[Rule]", 
                RowBox[{"Sqrt", "[", 
                 RowBox[{"d", " ", 
                  RowBox[{
                   RowBox[{"a", "/", "r"}], "/", "b"}]}], "]"}]}]}], "}"}]}], 
            ")"}], "/.", 
           RowBox[{"{", 
            RowBox[{"k", "\[Rule]", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{"r", "/", "d"}], "]"}], "xi"}]}], "}"}]}], ")"}], "/.", 
         RowBox[{"G", "\[Rule]", 
          RowBox[{"C", " ", "nb", " ", "r"}]}]}], ")"}], "/", "nb"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{
        RowBox[{"d", ">", "0"}], "&&", 
        RowBox[{"r", ">", "0"}]}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SkMN2SSAMN2", "[", "xi_", "]"}], ":=", 
    RowBox[{"Evaluate", "[", "%", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.683319853680496*^9, 3.683319892323656*^9}, 
   3.683323155319653*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["ksq", "2"]}], ")"}], " ", 
     SuperscriptBox["dt", "2"]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], "3"],
    SeriesData[$CellContext`dt, 0, {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`dt, 0, {
   Rational[-1, 4] $CellContext`d^2 $CellContext`ksq^2}, 2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.6833231627676497`*^9, 3.683328694351132*^9, 
  3.683329508865343*^9, 3.6833310011774893`*^9, 3.68338457679496*^9, 
  3.6833846838673553`*^9, 3.68416502747185*^9, 3.684165104519792*^9, 
  3.684168809373855*^9, 3.6857243399147778`*^9, 3.6857244687651463`*^9, 
  3.6857261632531977`*^9, 3.6857356861228456`*^9, 3.685798715035199*^9, 
  3.687018366863593*^9, 3.6870186344704657`*^9, 3.6870208018898497`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox["d", "2"], " ", 
    SuperscriptBox["ksq", "2"], " ", "nb", " ", 
    SuperscriptBox["dt", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], "3"],
    SeriesData[$CellContext`dt, 0, {}, 4, 6, 2],
    Editable->False]}],
  SeriesData[$CellContext`dt, 0, {
   Rational[1, 2] $CellContext`d^2 $CellContext`ksq^2 $CellContext`nb}, 4, 6, 
   2],
  Editable->False]], "Output",
 CellChangeTimes->{3.6833231627676497`*^9, 3.683328694351132*^9, 
  3.683329508865343*^9, 3.6833310011774893`*^9, 3.68338457679496*^9, 
  3.6833846838673553`*^9, 3.68416502747185*^9, 3.684165104519792*^9, 
  3.684168809373855*^9, 3.6857243399147778`*^9, 3.6857244687651463`*^9, 
  3.6857261632531977`*^9, 3.6857356861228456`*^9, 3.685798715035199*^9, 
  3.687018366863593*^9, 3.6870186344704657`*^9, 3.687020801914439*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["d", "2"]}], " ", "G", " ", 
        SuperscriptBox["ksq", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["d", "2"], " ", 
        SuperscriptBox["ksq", "2"], " ", "nb", " ", "r"}]}], ")"}], " ", 
     "dt"}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"d", " ", "ksq"}], "+", "r"}], ")"}], "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], 
     RowBox[{"3", "/", "2"}]],
    SeriesData[$CellContext`dt, 0, {}, 2, 3, 2],
    Editable->False]}],
  SeriesData[$CellContext`dt, 0, {
   Rational[1, 
      4] ($CellContext`d $CellContext`ksq + $CellContext`r)^(-2) \
(-$CellContext`d^2 $CellContext`G $CellContext`ksq^2 + $CellContext`d^2 \
$CellContext`ksq^2 $CellContext`nb $CellContext`r)}, 2, 3, 2],
  Editable->False]], "Output",
 CellChangeTimes->{3.6833231627676497`*^9, 3.683328694351132*^9, 
  3.683329508865343*^9, 3.6833310011774893`*^9, 3.68338457679496*^9, 
  3.6833846838673553`*^9, 3.68416502747185*^9, 3.684165104519792*^9, 
  3.684168809373855*^9, 3.6857243399147778`*^9, 3.6857244687651463`*^9, 
  3.6857261632531977`*^9, 3.6857356861228456`*^9, 3.685798715035199*^9, 
  3.687018366863593*^9, 3.6870186344704657`*^9, 3.6870208019455843`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.6833231627676497`*^9, 3.683328694351132*^9, 
  3.683329508865343*^9, 3.6833310011774893`*^9, 3.68338457679496*^9, 
  3.6833846838673553`*^9, 3.68416502747185*^9, 3.684165104519792*^9, 
  3.684168809373855*^9, 3.6857243399147778`*^9, 3.6857244687651463`*^9, 
  3.6857261632531977`*^9, 3.6857356861228456`*^9, 3.685798715035199*^9, 
  3.687018366863593*^9, 3.6870186344704657`*^9, 3.6870208033783073`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "SSA2MNSSA2", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"nSSA", "=", 
     RowBox[{"n0", "+", 
      RowBox[{"R", "[", 
       RowBox[{"n0", ",", 
        RowBox[{"dt", "/", "2"}], ",", "Y1"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nMN", "=", 
     RowBox[{"nSSA", "+", 
      RowBox[{"Dmn", "[", 
       RowBox[{"nSSA", ",", "dt", ",", "Y2"}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"n1", "=", 
     RowBox[{"nMN", "+", 
      RowBox[{"R", "[", 
       RowBox[{"nMN", ",", 
        RowBox[{"dt", "/", "2"}], ",", "Y3"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "**)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"n1", ",", "n0"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Nsq", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"n1", ",", "Y1"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"n1", ",", "Y2"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"n1", ",", "Y3"}], "]"}], "^", "2"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"M", "-", "Mexact"}], ",", 
     RowBox[{"{", 
      RowBox[{"dt", ",", "0", ",", "2"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Nsq", "-", "Nsqexact"}], ",", 
     RowBox[{"{", 
      RowBox[{"dt", ",", "0", ",", "2"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sk", "=", 
     RowBox[{"Nsq", "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"M", "^", "2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Sk", "-", "Skexact"}], ",", 
     RowBox[{"{", 
      RowBox[{"dt", ",", "0", ",", "1"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"Sk", "-", "Skexact"}], ",", 
       RowBox[{"G", "\[Rule]", "0"}]}], "]"}], ",", 
     RowBox[{"r", "\[Rule]", "0"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Sk", "/.", 
               RowBox[{"ksq", "\[Rule]", "ksqexpr"}]}], ")"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"dt", "\[Rule]", 
                RowBox[{"a", "/", "r"}]}], ",", 
               RowBox[{"dx", "\[Rule]", 
                RowBox[{"Sqrt", "[", 
                 RowBox[{"d", " ", 
                  RowBox[{
                   RowBox[{"a", "/", "r"}], "/", "b"}]}], "]"}]}]}], "}"}]}], 
            ")"}], "/.", 
           RowBox[{"{", 
            RowBox[{"k", "\[Rule]", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{"r", "/", "d"}], "]"}], "xi"}]}], "}"}]}], ")"}], "/.", 
         RowBox[{"G", "\[Rule]", 
          RowBox[{"C", " ", "nb", " ", "r"}]}]}], ")"}], "/", "nb"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{
        RowBox[{"d", ">", "0"}], "&&", 
        RowBox[{"r", ">", "0"}]}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SkSSA2MNSSA2", "[", "xi_", "]"}], ":=", 
    RowBox[{"Evaluate", "[", "%", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.683319853680496*^9, 3.683319892323656*^9}, 
   3.683323155319653*^9, {3.685724712096513*^9, 3.6857248253939037`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["ksq", "2"]}], ")"}], " ", 
     SuperscriptBox["dt", "2"]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], "3"],
    SeriesData[$CellContext`dt, 0, {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`dt, 0, {
   Rational[-1, 2] $CellContext`d^2 $CellContext`ksq^2}, 2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.6833231627676497`*^9, 3.683328694351132*^9, 
  3.683329508865343*^9, 3.6833310011774893`*^9, 3.68338457679496*^9, 
  3.6833846838673553`*^9, 3.68416502747185*^9, 3.684165104519792*^9, 
  3.684168809373855*^9, 3.6857243399147778`*^9, 3.6857244687651463`*^9, 
  3.6857249432770987`*^9, 3.685735696934906*^9, 3.685735937815999*^9, 
  3.6857987177631063`*^9, 3.687018402983275*^9, 3.6870186381937428`*^9, 
  3.6870208049125223`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["d", "2"], " ", 
    SuperscriptBox["ksq", "2"], " ", "nb", " ", 
    SuperscriptBox["dt", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], "3"],
    SeriesData[$CellContext`dt, 0, {}, 4, 6, 2],
    Editable->False]}],
  SeriesData[$CellContext`dt, 
   0, {$CellContext`d^2 $CellContext`ksq^2 $CellContext`nb}, 4, 6, 2],
  Editable->False]], "Output",
 CellChangeTimes->{3.6833231627676497`*^9, 3.683328694351132*^9, 
  3.683329508865343*^9, 3.6833310011774893`*^9, 3.68338457679496*^9, 
  3.6833846838673553`*^9, 3.68416502747185*^9, 3.684165104519792*^9, 
  3.684168809373855*^9, 3.6857243399147778`*^9, 3.6857244687651463`*^9, 
  3.6857249432770987`*^9, 3.685735696934906*^9, 3.685735937815999*^9, 
  3.6857987177631063`*^9, 3.687018402983275*^9, 3.6870186381937428`*^9, 
  3.687020804936779*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["d", "2"]}], " ", "G", " ", 
        SuperscriptBox["ksq", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["d", "2"], " ", 
        SuperscriptBox["ksq", "2"], " ", "nb", " ", "r"}]}], ")"}], " ", 
     "dt"}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"d", " ", "ksq"}], "+", "r"}], ")"}], "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], 
     RowBox[{"3", "/", "2"}]],
    SeriesData[$CellContext`dt, 0, {}, 2, 3, 2],
    Editable->False]}],
  SeriesData[$CellContext`dt, 0, {
   Rational[1, 
      2] ($CellContext`d $CellContext`ksq + $CellContext`r)^(-2) \
(-$CellContext`d^2 $CellContext`G $CellContext`ksq^2 + $CellContext`d^2 \
$CellContext`ksq^2 $CellContext`nb $CellContext`r)}, 2, 3, 2],
  Editable->False]], "Output",
 CellChangeTimes->{3.6833231627676497`*^9, 3.683328694351132*^9, 
  3.683329508865343*^9, 3.6833310011774893`*^9, 3.68338457679496*^9, 
  3.6833846838673553`*^9, 3.68416502747185*^9, 3.684165104519792*^9, 
  3.684168809373855*^9, 3.6857243399147778`*^9, 3.6857244687651463`*^9, 
  3.6857249432770987`*^9, 3.685735696934906*^9, 3.685735937815999*^9, 
  3.6857987177631063`*^9, 3.687018402983275*^9, 3.6870186381937428`*^9, 
  3.687020804968052*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.6833231627676497`*^9, 3.683328694351132*^9, 
  3.683329508865343*^9, 3.6833310011774893`*^9, 3.68338457679496*^9, 
  3.6833846838673553`*^9, 3.68416502747185*^9, 3.684165104519792*^9, 
  3.684168809373855*^9, 3.6857243399147778`*^9, 3.6857244687651463`*^9, 
  3.6857249432770987`*^9, 3.685735696934906*^9, 3.685735937815999*^9, 
  3.6857987177631063`*^9, 3.687018402983275*^9, 3.6870186381937428`*^9, 
  3.687020805483835*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plot S(k) (data file generated)  ", "Section",
 CellChangeTimes->{{3.683319341865274*^9, 3.683319384120311*^9}, {
  3.687018661066704*^9, 3.6870186832167177`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Schlogl", " ", "parameters"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"k10", "=", "1.5"}], ";", 
    RowBox[{"k20", "=", "0.6"}], ";", 
    RowBox[{"k30", "=", "2.05"}], ";", 
    RowBox[{"k40", "=", "2.95"}], ";", 
    RowBox[{"nbVal", "=", "1."}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"r0", "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"k10", " ", 
           RowBox[{"n", "^", "2"}]}], "-", 
          RowBox[{"k20", " ", 
           RowBox[{"n", "^", "3"}]}], "+", "k30", "-", 
          RowBox[{"k40", " ", "n"}]}], ",", "n"}], "]"}]}], "/.", 
      RowBox[{"n", "\[Rule]", "nbVal"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"G0", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k10", " ", 
          RowBox[{"n", "^", "2"}]}], "+", 
         RowBox[{"k20", " ", 
          RowBox[{"n", "^", "3"}]}], "+", "k30", "+", 
         RowBox[{"k40", " ", "n"}]}], ")"}], "/", "2"}], "/.", 
      RowBox[{"n", "\[Rule]", "nbVal"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"CVal", "=", 
    RowBox[{
     RowBox[{"G0", "/", "nbVal"}], "/", "r0"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Simulation", " ", "parameters"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dxVal", "=", "1."}], ";", 
    RowBox[{"dtVal", "=", "1."}], ";", 
    RowBox[{"alphaVal", "=", "0.05"}], ";", 
    RowBox[{"betaVal", "=", "0.25"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"rm", "=", 
    RowBox[{"alphaVal", "/", "r0"}]}], "\[IndentingNewLine]", 
   RowBox[{"DFick", "=", "betaVal"}]}]}]], "Input",
 CellChangeTimes->{
  3.683317458216365*^9, {3.683317840870429*^9, 3.6833178456390753`*^9}, {
   3.683319403085911*^9, 3.683319425366066*^9}, {3.6833210913619947`*^9, 
   3.683321122551156*^9}, {3.68416513599074*^9, 3.684165136792783*^9}}],

Cell[BoxData["2.0285714285714285`"], "Output",
 CellChangeTimes->{
  3.683316484758689*^9, 3.683316588473139*^9, {3.683317128117795*^9, 
   3.683317154412105*^9}, 3.683317224403446*^9, 3.683317394875895*^9, 
   3.6833174598763742`*^9, 3.683317852790633*^9, 3.68331790087824*^9, 
   3.683318054430255*^9, 3.683319444995438*^9, 3.683320662650498*^9, 
   3.6833207624760847`*^9, 3.683320901878663*^9, 3.683321007996683*^9, 
   3.683321127241856*^9, 3.683323223349935*^9, 3.6833293391367702`*^9, 
   3.68332955001659*^9, 3.684165139645155*^9, 3.6841688261198*^9}],

Cell[BoxData["0.02857142857142857`"], "Output",
 CellChangeTimes->{
  3.683316484758689*^9, 3.683316588473139*^9, {3.683317128117795*^9, 
   3.683317154412105*^9}, 3.683317224403446*^9, 3.683317394875895*^9, 
   3.6833174598763742`*^9, 3.683317852790633*^9, 3.68331790087824*^9, 
   3.683318054430255*^9, 3.683319444995438*^9, 3.683320662650498*^9, 
   3.6833207624760847`*^9, 3.683320901878663*^9, 3.683321007996683*^9, 
   3.683321127241856*^9, 3.683323223349935*^9, 3.6833293391367702`*^9, 
   3.68332955001659*^9, 3.684165139645155*^9, 3.6841688261235237`*^9}],

Cell[BoxData["0.25`"], "Output",
 CellChangeTimes->{
  3.683316484758689*^9, 3.683316588473139*^9, {3.683317128117795*^9, 
   3.683317154412105*^9}, 3.683317224403446*^9, 3.683317394875895*^9, 
   3.6833174598763742`*^9, 3.683317852790633*^9, 3.68331790087824*^9, 
   3.683318054430255*^9, 3.683319444995438*^9, 3.683320662650498*^9, 
   3.6833207624760847`*^9, 3.683320901878663*^9, 3.683321007996683*^9, 
   3.683321127241856*^9, 3.683323223349935*^9, 3.6833293391367702`*^9, 
   3.68332955001659*^9, 3.684165139645155*^9, 3.6841688261291027`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "or", " ", "you", " ", "can", " ", "speficify", " ", "these", " ", 
    "values"}], " ", "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"alphaVal", "=", "0.5"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"betaVal", "=", "5."}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CVal", "=", "2"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.6841651796912327`*^9, 3.684165289581808*^9}, {
  3.6841667274601*^9, 3.684166739683477*^9}, {3.684166807260029*^9, 
  3.684166811070052*^9}, {3.6841669049454193`*^9, 3.684166914053063*^9}, {
  3.684167621950449*^9, 3.6841676254064837`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"generate", " ", "result"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Ncell", "=", "512"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"res", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"i", " ", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"betaVal", "/", "alphaVal"}], "]"}], 
          RowBox[{"Pi", "/", 
           RowBox[{"(", 
            RowBox[{"Ncell", "/", "2"}], ")"}]}]}], ",", 
         RowBox[{
          RowBox[{"SkImMidTau", "[", 
           RowBox[{"i", " ", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"betaVal", "/", "alphaVal"}], "]"}], 
            RowBox[{"Pi", "/", 
             RowBox[{"(", 
              RowBox[{"Ncell", "/", "2"}], ")"}]}]}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"a", "\[Rule]", "alphaVal"}], ",", 
            RowBox[{"b", "\[Rule]", "betaVal"}], ",", 
            RowBox[{"C", "\[Rule]", "CVal"}]}], "}"}]}], ",", 
         RowBox[{
          RowBox[{"Sk0", "[", 
           RowBox[{"i", " ", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"betaVal", "/", "alphaVal"}], "]"}], 
            RowBox[{"Pi", "/", 
             RowBox[{"(", 
              RowBox[{"Ncell", "/", "2"}], ")"}]}]}], "]"}], "/.", 
          RowBox[{"C", "\[Rule]", "CVal"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{
          RowBox[{"-", "Ncell"}], "/", "2"}], ",", 
         RowBox[{
          RowBox[{"Ncell", "/", "2"}], "-", "1"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gr1", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", "res", "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ";;", "2"}], "]"}], "]"}], "]"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", "Red"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"0.8", ",", "2.2"}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gr2", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Transpose", "[", "res", "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Transpose", "[", "res", "]"}], "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", "Black"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"0.8", ",", "2.2"}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{"{", 
     RowBox[{"gr1", ",", "gr2"}], "}"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6833227262504377`*^9, 3.683322730805279*^9}, {
  3.6841653494287853`*^9, 3.684165362988675*^9}, {3.684166799073656*^9, 
  3.6841668198947887`*^9}, {3.684166853579876*^9, 3.684166855185194*^9}, {
  3.6841669194921093`*^9, 3.684166920309609*^9}, {3.684167151813341*^9, 
  3.684167210755028*^9}, {3.684167261825067*^9, 3.6841674450831223`*^9}, {
  3.684167486259675*^9, 3.684167569645968*^9}, {3.684167606207389*^9, 
  3.6841676320159893`*^9}, {3.684167662310936*^9, 3.684167664191085*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, 
     {RGBColor[1, 0, 0], PointSize[0.0055000000000000005`], AbsoluteThickness[
      1.6], PointBox[CompressedData["
1:eJxVWXlYjfnbLy3aSHtpcc7JMvZkG5TvjZixpCz5lYRKI9lCZJnKVokGoUGT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       
       "]]}, {}}, {}}, {{}, {{}, 
     {GrayLevel[0], PointSize[0.0055000000000000005`], AbsoluteThickness[1.6],
       PointBox[CompressedData["
1:eJxVWXlcjmn3b6FsaV9oe3qyRQwyFHEdWQZRiqKyG8tkKVQo2bWYbEPGNMgy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       "]]}, {}}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.807},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{},
  PlotRange->{{-9.934588265796101, 9.895781280382836}, {0.8, 2.2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.683321923614307*^9, 3.683322733236998*^9, 3.6833295546319647`*^9, {
   3.684165356844709*^9, 3.6841653635871773`*^9}, 3.6841667700478477`*^9, {
   3.684166801686863*^9, 3.684166821517529*^9}, 3.684166856642391*^9, 
   3.684166921633543*^9, {3.684167278348781*^9, 3.684167383869254*^9}, {
   3.684167421515234*^9, 3.684167446887364*^9}, 3.684167489506147*^9, {
   3.684167521794611*^9, 3.6841675710529833`*^9}, {3.6841676098987007`*^9, 
   3.684167633840307*^9}, 3.6841676676620407`*^9, 3.684168826898739*^9, 
   3.6870185062536697`*^9, 3.6870186927904*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"save", " ", "result"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Export", "[", 
   RowBox[{"\"\<theo_ImMidTau_a0.5_b5.dat\>\"", ",", 
    RowBox[{"N", "[", "res", "]"}], ",", "\"\<Table\>\""}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.6833219343282213`*^9, 3.6833219441585627`*^9}, {
  3.6841654221598253`*^9, 3.684165431054134*^9}, {3.684165487595059*^9, 
  3.684165523811594*^9}, {3.6841667929182577`*^9, 3.684166794085361*^9}, {
  3.684166824748597*^9, 3.684166862858781*^9}, {3.684166926555871*^9, 
  3.684166935875589*^9}, {3.684167614096574*^9, 3.68416767539318*^9}}],

Cell[BoxData["\<\"theo_ImMidTau_a0.5_b5.dat\"\>"], "Output",
 CellChangeTimes->{
  3.683321972382793*^9, 3.683322737460041*^9, 3.683329557141094*^9, {
   3.684165512517364*^9, 3.6841655247190447`*^9}, {3.684166789559619*^9, 
   3.684166803132378*^9}, {3.68416684079246*^9, 3.6841668667191257`*^9}, 
   3.684166936595386*^9, {3.684167587087883*^9, 3.6841676157157288`*^9}, {
   3.684167646349662*^9, 3.684167675836907*^9}, 3.6841688272624702`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plot S(k)  (comparison)", "Section",
 CellChangeTimes->{{3.683319341865274*^9, 3.683319384120311*^9}, {
  3.687018702114661*^9, 3.6870187245059*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CVal", "=", "2"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"FHD", " ", "schemes"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"alphaVal1", "=", "0.025"}], ";", 
  RowBox[{"betaVal1", "=", "0.25"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"alphaVal2", "=", "0.5"}], ";", 
  RowBox[{"betaVal2", "=", "5."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"SkExMidTau", "[", "xi", "]"}], 
       RowBox[{"Boole", "[", 
        RowBox[{"xi", "\[LessEqual]", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"betaVal1", "/", "alphaVal1"}], "]"}], "Pi"}]}], "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "alphaVal1"}], ",", 
        RowBox[{"b", "\[Rule]", "betaVal1"}], ",", 
        RowBox[{"C", "\[Rule]", "CVal"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"SkExMidSSA", "[", "xi", "]"}], 
       RowBox[{"Boole", "[", 
        RowBox[{"xi", "\[LessEqual]", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"betaVal1", "/", "alphaVal1"}], "]"}], "Pi"}]}], "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "alphaVal1"}], ",", 
        RowBox[{"b", "\[Rule]", "betaVal1"}], ",", 
        RowBox[{"C", "\[Rule]", "CVal"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"SkImMidTau", "[", "xi", "]"}], 
       RowBox[{"Boole", "[", 
        RowBox[{"xi", "\[LessEqual]", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"betaVal2", "/", "alphaVal2"}], "]"}], "Pi"}]}], "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "alphaVal2"}], ",", 
        RowBox[{"b", "\[Rule]", "betaVal2"}], ",", 
        RowBox[{"C", "\[Rule]", "CVal"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"SkImMidSSA", "[", "xi", "]"}], 
       RowBox[{"Boole", "[", 
        RowBox[{"xi", "\[LessEqual]", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"betaVal2", "/", "alphaVal2"}], "]"}], "Pi"}]}], "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "alphaVal2"}], ",", 
        RowBox[{"b", "\[Rule]", "betaVal2"}], ",", 
        RowBox[{"C", "\[Rule]", "CVal"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"Sk0", "[", "xi", "]"}], "/.", 
      RowBox[{"C", "\[Rule]", "CVal"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"xi", ",", "0", ",", 
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"betaVal1", "/", "alphaVal1"}], "]"}], "Pi"}], ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"betaVal2", "/", "alphaVal2"}], "]"}], "Pi"}]}], "]"}]}], 
    "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Red", ",", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Dashed"}], "}"}], ",", "Green", ",", 
      RowBox[{"{", 
       RowBox[{"Purple", ",", "Dashed"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Black", ",", "Dotted"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0.8", ",", "2.2"}], "}"}]}], ",", 
   RowBox[{"Exclusions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"betaVal1", "/", "alphaVal1"}], "]"}], "Pi"}], ",", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"betaVal2", "/", "alphaVal2"}], "]"}], "Pi"}]}], "}"}]}]}], 
  " ", "]"}]}], "Input",
 CellChangeTimes->{{3.6841657904364223`*^9, 3.684165887798452*^9}, {
  3.684165926705002*^9, 3.684165961683728*^9}, {3.684166051826496*^9, 
  3.684166093150846*^9}, {3.684166220303701*^9, 3.6841662608263597`*^9}, {
  3.684166381614048*^9, 3.6841664702511873`*^9}, {3.687018989483816*^9, 
  3.6870190207549963`*^9}, {3.6870190582498083`*^9, 3.687019073348001*^9}, {
  3.687020850343213*^9, 3.6870208742963123`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
    LineBox[CompressedData["
1:eJwV13k8VF8UAHA7WWexpRRGsoWSSDhHC1HRj7Rp00JFlqKilBCRIkWSfSmh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     "]]}, 
   {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
    Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwd13c8lf8XAHA7mXdY+RK5RUiUihTnaKEhkVIqoUgZlVGkSKVEKVFIWYmM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     "]]}, 
   {RGBColor[0, 1, 0], AbsoluteThickness[1.6], Opacity[1.], 
    LineBox[CompressedData["
1:eJwV1nc81d8bAPBrZhSyE9W9nygrSkTJc2iQiIxS9JWVyspIWZGZUmgY/WQT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     "]]}, 
   {RGBColor[0.5, 0, 0.5], AbsoluteThickness[1.6], Opacity[1.], 
    Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwd1nc8ld8fAHAyEpHMBsp9NFBRZhmfQ4NKSNkaRimrJBVKskVG2dkjkfIt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     "]]}, 
   {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], Dashing[{0, Small}], 
    LineBox[CompressedData["
1:eJwd1Xk01dv7B3DTMYVMB7dQHNWVsUQTnq0RdXENURQiKpJkSCllnhIlIpl1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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.8},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{0., 9.934588063049402}, {0.8, 2.2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.68416583831345*^9, 3.6841658888891907`*^9, 3.6841659679473457`*^9, {
   3.684166057260309*^9, 3.684166094213181*^9}, {3.684166226727221*^9, 
   3.684166246264085*^9}, {3.684166430666687*^9, 3.6841665118423977`*^9}, 
   3.684166568605044*^9, 3.684166878990061*^9, 3.68416694021421*^9, 
   3.684167688261207*^9, 3.684168829140749*^9, 3.687018546972343*^9, 
   3.6870187397976923`*^9, 3.6870189985636663`*^9, {3.6870190618688097`*^9, 
   3.687019091870428*^9}, {3.687020840680283*^9, 3.687020876793029*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"RDME", " ", "schemes"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"alphaVal3", "=", "0.045"}], ";", 
    RowBox[{"betaVal3", "=", "0.45"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"SkSSAMN", "[", "xi", "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", "alphaVal3"}], ",", 
          RowBox[{"b", "\[Rule]", "betaVal3"}], ",", 
          RowBox[{"C", "\[Rule]", "CVal"}]}], "}"}]}], ",", 
       RowBox[{
        RowBox[{"SkMNSSA", "[", "xi", "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", "alphaVal3"}], ",", 
          RowBox[{"b", "\[Rule]", "betaVal3"}], ",", 
          RowBox[{"C", "\[Rule]", "CVal"}]}], "}"}]}], ",", 
       RowBox[{
        RowBox[{"SkSSA2MNSSA2", "[", "xi", "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", "alphaVal3"}], ",", 
          RowBox[{"b", "\[Rule]", "betaVal3"}], ",", 
          RowBox[{"C", "\[Rule]", "CVal"}]}], "}"}]}], ",", 
       RowBox[{
        RowBox[{"SkMN2SSAMN2", "[", "xi", "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", 
           RowBox[{"2", "alphaVal3"}]}], ",", 
          RowBox[{"b", "\[Rule]", 
           RowBox[{"2", "betaVal3"}]}], ",", 
          RowBox[{"C", "\[Rule]", "CVal"}]}], "}"}]}], ",", 
       RowBox[{
        RowBox[{"Sk0", "[", "xi", "]"}], "/.", 
        RowBox[{"C", "\[Rule]", "CVal"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"xi", ",", "0", ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"betaVal3", "/", "alphaVal3"}], "]"}], "Pi"}]}], "}"}], ",", 
     
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", "Dashed"}], "}"}], ",", "Green", ",", 
        RowBox[{"{", 
         RowBox[{"Purple", ",", "Dashed"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "Dotted"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.8", ",", "2.2"}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.687018767982822*^9, 3.687018817026441*^9}, {
  3.6870188504975767`*^9, 3.687018942079377*^9}, {3.6870189720973186`*^9, 
  3.687018977477881*^9}, {3.687019094384922*^9, 3.687019134146613*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
    LineBox[CompressedData["
1:eJwd13k8lN/3AHD7TpgZg7LNpLIkISQ5JxKppEUpKkrqI7RRKcVXlpSllDVl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     "]]}, 
   {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
    Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwd13lYjN8XAPB2Ka0z06bEjCJJFCLqnEKFNiVFRCS0okVZ+1ZKRCltRIVI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     "]]}, 
   {RGBColor[0, 1, 0], AbsoluteThickness[1.6], Opacity[1.], 
    LineBox[CompressedData["
1:eJwd13c8ld8fAHBClJFxr5VUbikhQpH1+ZAiRaVEqUQpWzJK0ZCRL6VUQkZW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     "]]}, 
   {RGBColor[0.5, 0, 0.5], AbsoluteThickness[1.6], Opacity[1.], 
    Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwd13k8lF8XAHA7lWwzYymkeaKkEKFs52gjSVHK0mZtQRstpGSJSikKKf3s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     "]]}, 
   {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], Dashing[{0, Small}], 
    LineBox[CompressedData["
1:eJwd1Xk01dv7B3DTMYVMB7dQHNWVsUQTnq0RdXENURQiKpJkSCllnhIlIpl1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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.8},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{0., 9.934588063049402}, {0.8, 2.2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.6870188197755136`*^9, {3.687018917182063*^9, 3.687018946192107*^9}, 
   3.687018979570118*^9, 3.687019136431876*^9, {3.687020859990501*^9, 
   3.687020878235517*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Further Analysis", "Section",
 CellChangeTimes->{{3.683329604241206*^9, 3.6833296078907557`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"CVal", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S1", "[", 
   RowBox[{"xi_", ",", "alpha_", ",", "beta_"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{
    RowBox[{"SkImMidTau", "[", "xi", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", "alpha"}], ",", 
      RowBox[{"b", "\[Rule]", "beta"}], ",", 
      RowBox[{"C", "\[Rule]", "CVal"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S2", "[", 
   RowBox[{"xi_", ",", "alpha_", ",", "beta_"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{
    RowBox[{"SkImMidSSA", "[", "xi", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", "alpha"}], ",", 
      RowBox[{"b", "\[Rule]", "beta"}], ",", 
      RowBox[{"C", "\[Rule]", "CVal"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sexact", "[", "xi_", "]"}], ":=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{
    RowBox[{"Sk0", "[", "xi", "]"}], "/.", 
    RowBox[{"C", "\[Rule]", "CVal"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.683329617835473*^9, 3.683329724232185*^9}, {
  3.68332982223988*^9, 3.683329878983769*^9}, {3.6833300479595327`*^9, 
  3.683330064662445*^9}, {3.684167698891007*^9, 3.6841677070017433`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S1", "[", 
        RowBox[{"xi", ",", "alpha", ",", "beta"}], "]"}], ",", 
       RowBox[{"S2", "[", 
        RowBox[{"xi", ",", "alpha", ",", "beta"}], "]"}], ",", 
       RowBox[{"Sexact", "[", "xi", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"xi", ",", "0", ",", 
       RowBox[{"Pi", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"beta", "/", "alpha"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", "Dashed"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "Dotted"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.8", ",", "2.2"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"alpha", ",", "0.01", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"beta", ",", "0.1", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.683329731372571*^9, 3.683329805830021*^9}, {
  3.683329885335251*^9, 3.6833299759360027`*^9}, {3.684167731099375*^9, 
  3.68416773826572*^9}}],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`alpha$$ = 0.01, $CellContext`beta$$ = 0.1, 
    Typeset`show$$ = True, Typeset`bookmarkList$$ = {}, 
    Typeset`bookmarkMode$$ = "Menu", Typeset`animator$$, Typeset`animvar$$ = 
    1, Typeset`name$$ = "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`alpha$$], 0.01, 1}, {
      Hold[$CellContext`beta$$], 0.1, 10}}, Typeset`size$$ = {
    360., {116., 122.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True, $CellContext`alpha$974$$ = 
    0, $CellContext`beta$975$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`alpha$$ = 0.01, $CellContext`beta$$ = 0.1},
       "ControllerVariables" :> {
        Hold[$CellContext`alpha$$, $CellContext`alpha$974$$, 0], 
        Hold[$CellContext`beta$$, $CellContext`beta$975$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> Plot[{
         $CellContext`S1[$CellContext`xi, $CellContext`alpha$$, \
$CellContext`beta$$], 
         $CellContext`S2[$CellContext`xi, $CellContext`alpha$$, \
$CellContext`beta$$], 
         $CellContext`Sexact[$CellContext`xi]}, {$CellContext`xi, 0, Pi 
         Sqrt[$CellContext`beta$$/$CellContext`alpha$$]}, 
        PlotStyle -> {Red, {Blue, Dashed}, {Black, Dotted}}, 
        PlotRange -> {0.8, 2.2}], 
      "Specifications" :> {{$CellContext`alpha$$, 0.01, 
         1}, {$CellContext`beta$$, 0.1, 10}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{407., {172., 179.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{{3.683329781713768*^9, 3.6833298065685472`*^9}, {
   3.683329900209091*^9, 3.683329945326386*^9}, 3.683329976434148*^9, 
   3.683330009594445*^9, 3.683330067062603*^9, 3.684166884729982*^9, 
   3.6841669428092403`*^9, 3.6841677391324263`*^9, 3.68416885348612*^9, 
   3.687020889603942*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"Boole", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"S1", "[", 
           RowBox[{"xi", ",", "alpha", ",", "beta"}], "]"}], "-", 
          RowBox[{"Sexact", "[", "xi", "]"}]}], ")"}], "^", "2"}], "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"S2", "[", 
           RowBox[{"xi", ",", "alpha", ",", "beta"}], "]"}], "-", 
          RowBox[{"Sexact", "[", "xi", "]"}]}], ")"}], "^", "2"}]}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"xi", ",", "0", ",", 
       RowBox[{"Pi", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"beta", "/", "alpha"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Red"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.1"}], ",", "1.1"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"alpha", ",", "0.01", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"beta", ",", "0.1", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.683330146504197*^9, 3.68333022399119*^9}, {
  3.6841677495984173`*^9, 3.684167754154819*^9}}],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`alpha$$ = 0.01, $CellContext`beta$$ = 0.1, 
    Typeset`show$$ = True, Typeset`bookmarkList$$ = {}, 
    Typeset`bookmarkMode$$ = "Menu", Typeset`animator$$, Typeset`animvar$$ = 
    1, Typeset`name$$ = "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`alpha$$], 0.01, 1}, {
      Hold[$CellContext`beta$$], 0.1, 10}}, Typeset`size$$ = {
    360., {105., 109.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True, $CellContext`alpha$1088$$ = 
    0, $CellContext`beta$1089$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`alpha$$ = 0.01, $CellContext`beta$$ = 0.1},
       "ControllerVariables" :> {
        Hold[$CellContext`alpha$$, $CellContext`alpha$1088$$, 0], 
        Hold[$CellContext`beta$$, $CellContext`beta$1089$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> Plot[
        Boole[($CellContext`S1[$CellContext`xi, $CellContext`alpha$$, \
$CellContext`beta$$] - $CellContext`Sexact[$CellContext`xi])^2 < \
($CellContext`S2[$CellContext`xi, $CellContext`alpha$$, $CellContext`beta$$] - \
$CellContext`Sexact[$CellContext`xi])^2], {$CellContext`xi, 0, Pi 
         Sqrt[$CellContext`beta$$/$CellContext`alpha$$]}, PlotStyle -> Red, 
        PlotRange -> {-0.1, 1.1}], 
      "Specifications" :> {{$CellContext`alpha$$, 0.01, 
         1}, {$CellContext`beta$$, 0.1, 10}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{407., {160., 167.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{{3.683330211555279*^9, 3.683330224508132*^9}, 
   3.684166886466461*^9, 3.6841669437876873`*^9, 3.684167754563013*^9, 
   3.68416782392902*^9, 3.684168853924835*^9, 3.687020892219646*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Analysis", "Section",
 CellChangeTimes->{{3.683329604241206*^9, 3.6833296078907557`*^9}, {
  3.6857359629793167`*^9, 3.68573596394796*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"CVal", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S1", "[", 
   RowBox[{"xi_", ",", "alpha_", ",", "beta_"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{
    RowBox[{"SkMNSSA", "[", "xi", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", "alpha"}], ",", 
      RowBox[{"b", "\[Rule]", "beta"}], ",", 
      RowBox[{"C", "\[Rule]", "CVal"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S2", "[", 
   RowBox[{"xi_", ",", "alpha_", ",", "beta_"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{
    RowBox[{"SkSSAMN", "[", "xi", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", "alpha"}], ",", 
      RowBox[{"b", "\[Rule]", "beta"}], ",", 
      RowBox[{"C", "\[Rule]", "CVal"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S3", "[", 
   RowBox[{"xi_", ",", "alpha_", ",", "beta_"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{
    RowBox[{"SkSSA2MNSSA2", "[", "xi", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", "alpha"}], ",", 
      RowBox[{"b", "\[Rule]", "beta"}], ",", 
      RowBox[{"C", "\[Rule]", "CVal"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S4", "[", 
   RowBox[{"xi_", ",", "alpha_", ",", "beta_"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{
    RowBox[{"SkMN2SSAMN2", "[", "xi", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", "alpha"}], ",", 
      RowBox[{"b", "\[Rule]", "beta"}], ",", 
      RowBox[{"C", "\[Rule]", "CVal"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S5", "[", 
   RowBox[{"xi_", ",", "alpha_", ",", "beta_"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{
    RowBox[{"SkExMidTau", "[", "xi", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", "alpha"}], ",", 
      RowBox[{"b", "\[Rule]", "beta"}], ",", 
      RowBox[{"C", "\[Rule]", "CVal"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S6", "[", 
   RowBox[{"xi_", ",", "alpha_", ",", "beta_"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{
    RowBox[{"SkExMidSSA", "[", "xi", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", "alpha"}], ",", 
      RowBox[{"b", "\[Rule]", "beta"}], ",", 
      RowBox[{"C", "\[Rule]", "CVal"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sexact", "[", "xi_", "]"}], ":=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{
    RowBox[{"Sk0", "[", "xi", "]"}], "/.", 
    RowBox[{"C", "\[Rule]", "CVal"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.683329617835473*^9, 3.683329724232185*^9}, {
   3.68332982223988*^9, 3.683329878983769*^9}, {3.6833300479595327`*^9, 
   3.683330064662445*^9}, {3.684167698891007*^9, 3.6841677070017433`*^9}, {
   3.685725024064609*^9, 3.685725044134944*^9}, {3.6857253792703753`*^9, 
   3.685725391521295*^9}, {3.685725936445915*^9, 3.685725941710257*^9}, {
   3.685726110581862*^9, 3.685726115747137*^9}, 3.6857261985202103`*^9, {
   3.68579874753808*^9, 3.6857987571055737`*^9}, {3.685798805415049*^9, 
   3.6857988168100443`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S1", "[", 
        RowBox[{"xi", ",", "alpha", ",", "beta"}], "]"}], ",", 
       RowBox[{"S2", "[", 
        RowBox[{"xi", ",", "alpha", ",", "beta"}], "]"}], ",", 
       RowBox[{"S3", "[", 
        RowBox[{"xi", ",", "alpha", ",", "beta"}], "]"}], ",", 
       RowBox[{"S4", "[", 
        RowBox[{"xi", ",", "alpha", ",", "beta"}], "]"}], ",", 
       RowBox[{"S5", "[", 
        RowBox[{"xi", ",", "alpha", ",", "beta"}], "]"}], ",", 
       RowBox[{"S6", "[", 
        RowBox[{"xi", ",", "alpha", ",", "beta"}], "]"}], ",", 
       RowBox[{"Sexact", "[", "xi", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"xi", ",", "0", ",", 
       RowBox[{"Pi", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"beta", "/", "alpha"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", "Dashed"}], "}"}], ",", "Green", ",", 
        RowBox[{"{", 
         RowBox[{"Purple", ",", "Dashed"}], "}"}], ",", "Cyan", ",", 
        RowBox[{"{", 
         RowBox[{"Gray", ",", "Dashed"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "Dotted"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0.8", ",", "2.2"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"900", ",", "600"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"alpha", ",", "0.01", ",", "0.5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"beta", ",", "0.01", ",", "0.5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.683329731372571*^9, 3.683329805830021*^9}, {
  3.683329885335251*^9, 3.6833299759360027`*^9}, {3.684167731099375*^9, 
  3.68416773826572*^9}, {3.685725272760498*^9, 3.6857253152389708`*^9}, {
  3.6857253981293783`*^9, 3.685725416030312*^9}, {3.6857259456575727`*^9, 
  3.685725969681658*^9}, {3.685726081536539*^9, 3.6857260891318417`*^9}, {
  3.685726708173099*^9, 3.6857267100413837`*^9}, {3.6857270948397617`*^9, 
  3.685727098023281*^9}, {3.68572716966425*^9, 3.685727175901423*^9}, {
  3.685727272735634*^9, 3.6857272758154297`*^9}, {3.685736059977655*^9, 
  3.68573608738857*^9}, {3.685736131762088*^9, 3.685736169363573*^9}, {
  3.685736291489358*^9, 3.6857362935760603`*^9}, {3.685736575568384*^9, 
  3.68573658061512*^9}, {3.68579882587914*^9, 3.685798861103776*^9}, {
  3.685799014039242*^9, 3.685799019877323*^9}}],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`alpha$$ = 0.025, $CellContext`beta$$ = 0.25,
     Typeset`show$$ = True, Typeset`bookmarkList$$ = {}, 
    Typeset`bookmarkMode$$ = "Menu", Typeset`animator$$, Typeset`animvar$$ = 
    1, Typeset`name$$ = "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`alpha$$], 0.01, 0.5}, {
      Hold[$CellContext`beta$$], 0.01, 0.5}}, Typeset`size$$ = {
    900., {297., 303.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True, $CellContext`alpha$1345$$ = 
    0, $CellContext`beta$1346$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`alpha$$ = 0.01, $CellContext`beta$$ = 
        0.01}, "ControllerVariables" :> {
        Hold[$CellContext`alpha$$, $CellContext`alpha$1345$$, 0], 
        Hold[$CellContext`beta$$, $CellContext`beta$1346$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> Plot[{
         $CellContext`S1[$CellContext`xi, $CellContext`alpha$$, \
$CellContext`beta$$], 
         $CellContext`S2[$CellContext`xi, $CellContext`alpha$$, \
$CellContext`beta$$], 
         $CellContext`S3[$CellContext`xi, $CellContext`alpha$$, \
$CellContext`beta$$], 
         $CellContext`S4[$CellContext`xi, $CellContext`alpha$$, \
$CellContext`beta$$], 
         $CellContext`S5[$CellContext`xi, $CellContext`alpha$$, \
$CellContext`beta$$], 
         $CellContext`S6[$CellContext`xi, $CellContext`alpha$$, \
$CellContext`beta$$], 
         $CellContext`Sexact[$CellContext`xi]}, {$CellContext`xi, 0, Pi 
         Sqrt[$CellContext`beta$$/$CellContext`alpha$$]}, 
        PlotStyle -> {
         Red, {Blue, Dashed}, Green, {Purple, Dashed}, Cyan, {Gray, Dashed}, {
          Black, Dotted}}, PlotRange -> {0.8, 2.2}, ImageSize -> {900, 600}], 
      "Specifications" :> {{$CellContext`alpha$$, 0.01, 
         0.5}, {$CellContext`beta$$, 0.01, 0.5}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{947., {374., 381.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{3.6870209220661983`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Other schemes", "Section",
 CellChangeTimes->{{3.683329604241206*^9, 3.6833296078907557`*^9}, {
  3.687019201423066*^9, 3.6870192036314163`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "MN2Tau2ndMN2", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"nMN", "=", 
     RowBox[{"n0", "+", 
      RowBox[{"Dmn", "[", 
       RowBox[{"n0", ",", 
        RowBox[{"dt", "/", "2"}], ",", "Y1"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ni", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"LR", " ", 
          RowBox[{"dt", "/", "2"}]}]}], ")"}], "nMN"}], "+", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"KRsq", " ", 
         RowBox[{"dt", "/", "2"}]}], "]"}], "Y2"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nTau", "=", 
     RowBox[{"nMN", "+", 
      RowBox[{"LR", " ", "dt", " ", "ni"}], "+", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"KRsq", " ", 
         RowBox[{"dt", "/", "2"}]}], "]"}], " ", "Y2"}], "+", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"KRsq", " ", 
         RowBox[{"dt", "/", "2"}]}], "]"}], " ", "Y3"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n1", "=", 
     RowBox[{"nTau", "+", 
      RowBox[{"Dmn", "[", 
       RowBox[{"nTau", ",", 
        RowBox[{"dt", "/", "2"}], ",", "Y4"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "**)"}], "\n", 
   RowBox[{
    RowBox[{"M", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"n1", ",", "n0"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Nsq", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"n1", ",", "Y1"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"n1", ",", "Y2"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"n1", ",", "Y3"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"n1", ",", "Y4"}], "]"}], "^", "2"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"M", "-", "Mexact"}], ",", 
     RowBox[{"{", 
      RowBox[{"dt", ",", "0", ",", "2"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Nsq", "-", "Nsqexact"}], ",", 
     RowBox[{"{", 
      RowBox[{"dt", ",", "0", ",", "2"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sk", "=", 
     RowBox[{"Nsq", "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"M", "^", "2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Sk", "-", "Skexact"}], ",", 
     RowBox[{"{", 
      RowBox[{"dt", ",", "0", ",", "1"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"Sk", "-", "Skexact"}], ",", 
       RowBox[{"G", "\[Rule]", "0"}]}], "]"}], ",", 
     RowBox[{"r", "\[Rule]", "0"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Sk", "/.", 
               RowBox[{"ksq", "\[Rule]", "ksqexpr"}]}], ")"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"dt", "\[Rule]", 
                RowBox[{"a", "/", "r"}]}], ",", 
               RowBox[{"dx", "\[Rule]", 
                RowBox[{"Sqrt", "[", 
                 RowBox[{"d", " ", 
                  RowBox[{
                   RowBox[{"a", "/", "r"}], "/", "b"}]}], "]"}]}]}], "}"}]}], 
            ")"}], "/.", 
           RowBox[{"{", 
            RowBox[{"k", "\[Rule]", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{"r", "/", "d"}], "]"}], "xi"}]}], "}"}]}], ")"}], "/.", 
         RowBox[{"G", "\[Rule]", 
          RowBox[{"C", " ", "nb", " ", "r"}]}]}], ")"}], "/", "nb"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{
        RowBox[{"d", ">", "0"}], "&&", 
        RowBox[{"r", ">", "0"}]}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SkMN2Tau2ndMN2", "[", "xi_", "]"}], ":=", 
    RowBox[{"Evaluate", "[", "%", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.683320144626689*^9, 3.683320200662179*^9}, {
   3.683320276932269*^9, 3.683320329625386*^9}, {3.6833209857740707`*^9, 
   3.6833209866671762`*^9}, 3.683328682594734*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["ksq", "2"]}], ")"}], " ", 
     SuperscriptBox["dt", "2"]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], "3"],
    SeriesData[$CellContext`dt, 0, {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`dt, 0, {
   Rational[-1, 4] $CellContext`d^2 $CellContext`ksq^2}, 2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.6833286876729*^9, 3.683329502994048*^9, 3.683330995407412*^9, {
   3.683384560069656*^9, 3.6833845740286903`*^9}, 3.6833846815072813`*^9, 
   3.684165025185625*^9, 3.684165104366239*^9, 3.684168807041698*^9, 
   3.6870178891416817`*^9, 3.687017960900536*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox["d", "2"], " ", 
    SuperscriptBox["ksq", "2"], " ", "nb", " ", 
    SuperscriptBox["dt", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], "3"],
    SeriesData[$CellContext`dt, 0, {}, 4, 6, 2],
    Editable->False]}],
  SeriesData[$CellContext`dt, 0, {
   Rational[1, 2] $CellContext`d^2 $CellContext`ksq^2 $CellContext`nb}, 4, 6, 
   2],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.6833286876729*^9, 3.683329502994048*^9, 3.683330995407412*^9, {
   3.683384560069656*^9, 3.6833845740286903`*^9}, 3.6833846815072813`*^9, 
   3.684165025185625*^9, 3.684165104366239*^9, 3.684168807041698*^9, 
   3.6870178891416817`*^9, 3.687017960928134*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["d", "2"]}], " ", "G", " ", 
        SuperscriptBox["ksq", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["d", "2"], " ", 
        SuperscriptBox["ksq", "2"], " ", "nb", " ", "r"}]}], ")"}], " ", 
     "dt"}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"d", " ", "ksq"}], "+", "r"}], ")"}], "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], 
     RowBox[{"3", "/", "2"}]],
    SeriesData[$CellContext`dt, 0, {}, 2, 3, 2],
    Editable->False]}],
  SeriesData[$CellContext`dt, 0, {
   Rational[1, 
      4] ($CellContext`d $CellContext`ksq + $CellContext`r)^(-2) \
(-$CellContext`d^2 $CellContext`G $CellContext`ksq^2 + $CellContext`d^2 \
$CellContext`ksq^2 $CellContext`nb $CellContext`r)}, 2, 3, 2],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.6833286876729*^9, 3.683329502994048*^9, 3.683330995407412*^9, {
   3.683384560069656*^9, 3.6833845740286903`*^9}, 3.6833846815072813`*^9, 
   3.684165025185625*^9, 3.684165104366239*^9, 3.684168807041698*^9, 
   3.6870178891416817`*^9, 3.687017960964189*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.6833286876729*^9, 3.683329502994048*^9, 3.683330995407412*^9, {
   3.683384560069656*^9, 3.6833845740286903`*^9}, 3.6833846815072813`*^9, 
   3.684165025185625*^9, 3.684165104366239*^9, 3.684168807041698*^9, 
   3.6870178891416817`*^9, 3.687017960999382*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "CN2Tau2ndCN2", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"ntmp", "\[Equal]", 
       RowBox[{"n0", "+", 
        RowBox[{"LD", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"n0", "/", "2"}], "+", 
           RowBox[{"ntmp", "/", "2"}]}], ")"}], 
         RowBox[{"dt", "/", "2"}]}], "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"KDsq", " ", 
           RowBox[{"dt", "/", "2"}]}], "]"}], "Y1"}]}]}], ",", "ntmp"}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nCN", "=", 
     RowBox[{"ntmp", "/.", 
      RowBox[{"First", "[", "%", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ni", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"LR", " ", 
          RowBox[{"dt", "/", "2"}]}]}], ")"}], "nCN"}], "+", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"KRsq", " ", 
         RowBox[{"dt", "/", "2"}]}], "]"}], "Y2"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nTau", "=", 
     RowBox[{"nCN", "+", 
      RowBox[{"LR", " ", "dt", " ", "ni"}], "+", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"KRsq", " ", 
         RowBox[{"dt", "/", "2"}]}], "]"}], " ", "Y2"}], "+", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"KRsq", " ", 
         RowBox[{"dt", "/", "2"}]}], "]"}], " ", "Y3"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"ntmp", "\[Equal]", 
       RowBox[{"nTau", "+", 
        RowBox[{"LD", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"nTau", "/", "2"}], "+", 
           RowBox[{"ntmp", "/", "2"}]}], ")"}], 
         RowBox[{"dt", "/", "2"}]}], "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"KDsq", " ", 
           RowBox[{"dt", "/", "2"}]}], "]"}], "Y4"}]}]}], ",", "ntmp"}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n1", "=", 
     RowBox[{"ntmp", "/.", 
      RowBox[{"First", "[", "%", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "**)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"n1", ",", "n0"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Nsq", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"n1", ",", "Y1"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"n1", ",", "Y2"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"n1", ",", "Y3"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"n1", ",", "Y4"}], "]"}], "^", "2"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"M", "-", "Mexact"}], ",", 
     RowBox[{"{", 
      RowBox[{"dt", ",", "0", ",", "3"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Nsq", "-", "Nsqexact"}], ",", 
     RowBox[{"{", 
      RowBox[{"dt", ",", "0", ",", "3"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sk", "=", 
     RowBox[{"Nsq", "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"M", "^", "2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Sk", "-", "Skexact"}], ",", 
     RowBox[{"{", 
      RowBox[{"dt", ",", "0", ",", "3"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"Sk", "-", "Skexact"}], ",", 
       RowBox[{"G", "\[Rule]", "0"}]}], "]"}], ",", 
     RowBox[{"r", "\[Rule]", "0"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Sk", "/.", 
               RowBox[{"ksq", "\[Rule]", "ksqexpr"}]}], ")"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"dt", "\[Rule]", 
                RowBox[{"a", "/", "r"}]}], ",", 
               RowBox[{"dx", "\[Rule]", 
                RowBox[{"Sqrt", "[", 
                 RowBox[{"d", " ", 
                  RowBox[{
                   RowBox[{"a", "/", "r"}], "/", "b"}]}], "]"}]}]}], "}"}]}], 
            ")"}], "/.", 
           RowBox[{"{", 
            RowBox[{"k", "\[Rule]", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{"r", "/", "d"}], "]"}], "xi"}]}], "}"}]}], ")"}], "/.", 
         RowBox[{"G", "\[Rule]", 
          RowBox[{"C", " ", "nb", " ", "r"}]}]}], ")"}], "/", "nb"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{
        RowBox[{"d", ">", "0"}], "&&", 
        RowBox[{"r", ">", "0"}]}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SkCN2Tau2ndCN2", "[", "xi_", "]"}], ":=", 
    RowBox[{"Evaluate", "[", "%", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.683328812653379*^9, 3.683328884507216*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "48"]}], " ", 
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["ksq", "3"]}], "+", 
      FractionBox[
       SuperscriptBox["r", "3"], "6"]}], ")"}], " ", 
    SuperscriptBox["dt", "3"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], "4"],
    SeriesData[$CellContext`dt, 0, {}, 3, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`dt, 0, {
   Rational[-1, 48] $CellContext`d^3 $CellContext`ksq^3 + 
    Rational[1, 6] $CellContext`r^3}, 3, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.683328850197365*^9, 3.6833288861109037`*^9}, 
   3.683329512494254*^9, 3.683384581427676*^9, 3.683384687350809*^9, 
   3.684165119417284*^9, 3.684168815989806*^9, 3.6870179687895603`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "24"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], " ", 
       SuperscriptBox["d", "2"], " ", "G", " ", 
       SuperscriptBox["ksq", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["ksq", "3"], " ", "nb"}], "-", 
      RowBox[{"16", " ", "d", " ", "G", " ", "ksq", " ", "r"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["ksq", "2"], " ", "nb", " ", "r"}], "-", 
      RowBox[{"8", " ", "G", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"16", " ", "d", " ", "ksq", " ", "nb", " ", 
       SuperscriptBox["r", "2"]}]}], ")"}], " ", 
    SuperscriptBox["dt", "3"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], "4"],
    SeriesData[$CellContext`dt, 0, {}, 6, 8, 2],
    Editable->False]}],
  SeriesData[$CellContext`dt, 0, {
   Rational[1, 
      24] ((-8) $CellContext`d^2 $CellContext`G $CellContext`ksq^2 + \
$CellContext`d^3 $CellContext`ksq^3 $CellContext`nb - 
     16 $CellContext`d $CellContext`G $CellContext`ksq $CellContext`r + 
     8 $CellContext`d^2 $CellContext`ksq^2 $CellContext`nb $CellContext`r - 
     8 $CellContext`G $CellContext`r^2 + 
     16 $CellContext`d $CellContext`ksq $CellContext`nb $CellContext`r^2)}, 6,
    8, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.683328850197365*^9, 3.6833288861109037`*^9}, 
   3.683329512494254*^9, 3.683384581427676*^9, 3.683384687350809*^9, 
   3.684165119417284*^9, 3.684168815989806*^9, 3.6870179688166323`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        SuperscriptBox["d", "3"], " ", "G", " ", 
        SuperscriptBox["ksq", "3"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["d", "2"], " ", "G", " ", 
        SuperscriptBox["ksq", "2"], " ", "r"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["d", "3"], " ", 
        SuperscriptBox["ksq", "3"], " ", "nb", " ", "r"}], "-", 
       RowBox[{"8", " ", "d", " ", "G", " ", "ksq", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["d", "2"], " ", 
        SuperscriptBox["ksq", "2"], " ", "nb", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{"8", " ", "d", " ", "ksq", " ", "nb", " ", 
        SuperscriptBox["r", "3"]}]}], ")"}], " ", 
     SuperscriptBox["dt", "2"]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"d", " ", "ksq"}], "+", "r"}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"G", " ", 
        SuperscriptBox["r", "4"]}], "+", 
       RowBox[{"d", " ", "ksq", " ", "nb", " ", 
        SuperscriptBox["r", "4"]}]}], ")"}], " ", 
     SuperscriptBox["dt", "3"]}], 
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"d", " ", "ksq"}], "+", "r"}], ")"}], "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], 
     RowBox[{"7", "/", "2"}]],
    SeriesData[$CellContext`dt, 0, {}, 4, 7, 2],
    Editable->False]}],
  SeriesData[$CellContext`dt, 0, {
   Rational[1, 
      16] ($CellContext`d $CellContext`ksq + $CellContext`r)^(-2) ((-3) \
$CellContext`d^3 $CellContext`G $CellContext`ksq^3 - 
     8 $CellContext`d^2 $CellContext`G $CellContext`ksq^2 $CellContext`r + 
     3 $CellContext`d^3 $CellContext`ksq^3 $CellContext`nb $CellContext`r - 
     8 $CellContext`d $CellContext`G $CellContext`ksq $CellContext`r^2 + 
     8 $CellContext`d^2 $CellContext`ksq^2 $CellContext`nb $CellContext`r^2 + 
     8 $CellContext`d $CellContext`ksq $CellContext`nb $CellContext`r^3), 0, 
    Rational[1, 
      8] ($CellContext`d $CellContext`ksq + $CellContext`r)^(-2) \
($CellContext`G $CellContext`r^4 + $CellContext`d $CellContext`ksq \
$CellContext`nb $CellContext`r^4)}, 4, 7, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.683328850197365*^9, 3.6833288861109037`*^9}, 
   3.683329512494254*^9, 3.683384581427676*^9, 3.683384687350809*^9, 
   3.684165119417284*^9, 3.684168815989806*^9, 3.68701796885143*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.683328850197365*^9, 3.6833288861109037`*^9}, 
   3.683329512494254*^9, 3.683384581427676*^9, 3.683384687350809*^9, 
   3.684165119417284*^9, 3.684168815989806*^9, 3.6870179693861437`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "CN2SSACN2", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"ntmp", "\[Equal]", 
       RowBox[{"n0", "+", 
        RowBox[{"LD", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"n0", "/", "2"}], "+", 
           RowBox[{"ntmp", "/", "2"}]}], ")"}], 
         RowBox[{"dt", "/", "2"}]}], "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"KDsq", " ", 
           RowBox[{"dt", "/", "2"}]}], "]"}], "Y1"}]}]}], ",", "ntmp"}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nCN", "=", 
     RowBox[{"ntmp", "/.", 
      RowBox[{"First", "[", "%", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nSSA", "=", 
     RowBox[{"nCN", "+", 
      RowBox[{"R", "[", 
       RowBox[{"nCN", ",", "dt", ",", "Y2"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"ntmp", "\[Equal]", 
       RowBox[{"nSSA", "+", 
        RowBox[{"LD", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"nSSA", "/", "2"}], "+", 
           RowBox[{"ntmp", "/", "2"}]}], ")"}], 
         RowBox[{"dt", "/", "2"}]}], "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"KDsq", " ", 
           RowBox[{"dt", "/", "2"}]}], "]"}], "Y3"}]}]}], ",", "ntmp"}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n1", "=", 
     RowBox[{"ntmp", "/.", 
      RowBox[{"First", "[", "%", "]"}]}]}], ";"}], "\n", 
   RowBox[{"(*", "**)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"n1", ",", "n0"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Nsq", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"n1", ",", "Y1"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"n1", ",", "Y2"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"n1", ",", "Y3"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"n1", ",", "Y4"}], "]"}], "^", "2"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"M", "-", "Mexact"}], ",", 
     RowBox[{"{", 
      RowBox[{"dt", ",", "0", ",", "3"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Nsq", "-", "Nsqexact"}], ",", 
     RowBox[{"{", 
      RowBox[{"dt", ",", "0", ",", "3"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sk", "=", 
     RowBox[{"Nsq", "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"M", "^", "2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Sk", "-", "Skexact"}], ",", 
     RowBox[{"{", 
      RowBox[{"dt", ",", "0", ",", "3"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"Sk", "-", "Skexact"}], ",", 
       RowBox[{"G", "\[Rule]", "0"}]}], "]"}], ",", 
     RowBox[{"r", "\[Rule]", "0"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Sk", "/.", 
               RowBox[{"ksq", "\[Rule]", "ksqexpr"}]}], ")"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"dt", "\[Rule]", 
                RowBox[{"a", "/", "r"}]}], ",", 
               RowBox[{"dx", "\[Rule]", 
                RowBox[{"Sqrt", "[", 
                 RowBox[{"d", " ", 
                  RowBox[{
                   RowBox[{"a", "/", "r"}], "/", "b"}]}], "]"}]}]}], "}"}]}], 
            ")"}], "/.", 
           RowBox[{"{", 
            RowBox[{"k", "\[Rule]", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{"r", "/", "d"}], "]"}], "xi"}]}], "}"}]}], ")"}], "/.", 
         RowBox[{"G", "\[Rule]", 
          RowBox[{"C", " ", "nb", " ", "r"}]}]}], ")"}], "/", "nb"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{
        RowBox[{"d", ">", "0"}], "&&", 
        RowBox[{"r", ">", "0"}]}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SkCN2SSACN2", "[", "xi_", "]"}], ":=", 
    RowBox[{"Evaluate", "[", "%", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6833289201928053`*^9, 3.6833289278991632`*^9}, 
   3.683329532119244*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", "48"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["ksq", "3"]}], ")"}], " ", 
     SuperscriptBox["dt", "3"]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], "4"],
    SeriesData[$CellContext`dt, 0, {}, 3, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`dt, 
   0, {(Rational[-1, 48] $CellContext`d^3) $CellContext`ksq^3}, 3, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.683329535499839*^9, 3.6833845845901537`*^9, 
  3.683384691064641*^9, 3.684165121418191*^9, 3.6841688186952543`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "24"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], " ", 
       SuperscriptBox["d", "2"], " ", "G", " ", 
       SuperscriptBox["ksq", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["d", "3"], " ", 
       SuperscriptBox["ksq", "3"], " ", "nb"}], "-", 
      RowBox[{"16", " ", "d", " ", "G", " ", "ksq", " ", "r"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["d", "2"], " ", 
       SuperscriptBox["ksq", "2"], " ", "nb", " ", "r"}], "+", 
      RowBox[{"16", " ", "d", " ", "ksq", " ", "nb", " ", 
       SuperscriptBox["r", "2"]}]}], ")"}], " ", 
    SuperscriptBox["dt", "3"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], "4"],
    SeriesData[$CellContext`dt, 0, {}, 6, 8, 2],
    Editable->False]}],
  SeriesData[$CellContext`dt, 0, {
   Rational[1, 
      24] ((((-8) $CellContext`d^2) $CellContext`G) $CellContext`ksq^2 + \
($CellContext`d^3 $CellContext`ksq^3) $CellContext`nb - (((
        16 $CellContext`d) $CellContext`G) $CellContext`ksq) $CellContext`r + \
(((8 $CellContext`d^2) $CellContext`ksq^2) $CellContext`nb) $CellContext`r + \
(((16 $CellContext`d) $CellContext`ksq) $CellContext`nb) $CellContext`r^2)}, 
   6, 8, 2],
  Editable->False]], "Output",
 CellChangeTimes->{3.683329535499839*^9, 3.6833845845901537`*^9, 
  3.683384691064641*^9, 3.684165121418191*^9, 3.684168818701192*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "9"}], " ", 
        SuperscriptBox["d", "3"], " ", "G", " ", 
        SuperscriptBox["ksq", "3"]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["d", "2"], " ", "G", " ", 
        SuperscriptBox["ksq", "2"], " ", "r"}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["d", "3"], " ", 
        SuperscriptBox["ksq", "3"], " ", "nb", " ", "r"}], "-", 
       RowBox[{"16", " ", "d", " ", "G", " ", "ksq", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["d", "2"], " ", 
        SuperscriptBox["ksq", "2"], " ", "nb", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{"16", " ", "d", " ", "ksq", " ", "nb", " ", 
        SuperscriptBox["r", "3"]}]}], ")"}], " ", 
     SuperscriptBox["dt", "2"]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"d", " ", "ksq"}], "+", "r"}], ")"}], "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "dt", "]"}], 
     RowBox[{"7", "/", "2"}]],
    SeriesData[$CellContext`dt, 0, {}, 4, 7, 2],
    Editable->False]}],
  SeriesData[$CellContext`dt, 
   0, {(Rational[
      1, 48] ($CellContext`d $CellContext`ksq + $CellContext`r)^(-2)) ((((-9) \
$CellContext`d^3) $CellContext`G) $CellContext`ksq^3 - (((
        24 $CellContext`d^2) $CellContext`G) $CellContext`ksq^2) \
$CellContext`r + (((
         9 $CellContext`d^3) $CellContext`ksq^3) $CellContext`nb) \
$CellContext`r - (((
        16 $CellContext`d) $CellContext`G) $CellContext`ksq) $CellContext`r^2 + \
(((24 $CellContext`d^2) $CellContext`ksq^2) $CellContext`nb) $CellContext`r^2 + \
(((16 $CellContext`d) $CellContext`ksq) $CellContext`nb) $CellContext`r^3)}, 
   4, 7, 2],
  Editable->False]], "Output",
 CellChangeTimes->{3.683329535499839*^9, 3.6833845845901537`*^9, 
  3.683384691064641*^9, 3.684165121418191*^9, 3.684168818958404*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.683329535499839*^9, 3.6833845845901537`*^9, 
  3.683384691064641*^9, 3.684165121418191*^9, 3.684168819742146*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1918, 1111},
WindowMargins->{{-10, Automatic}, {Automatic, 14}},
FrontEndVersion->"10.1 for Linux x86 (64-bit) (March 23, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 108, 1, 96, "Title"],
Cell[CellGroupData[{
Cell[713, 27, 98, 1, 67, "Section"],
Cell[814, 30, 120, 2, 32, "Input"],
Cell[937, 34, 4809, 148, 429, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5783, 187, 158, 2, 67, "Section"],
Cell[CellGroupData[{
Cell[5966, 193, 4065, 110, 297, "Input"],
Cell[10034, 305, 1216, 31, 52, "Output"],
Cell[11253, 338, 1079, 25, 32, "Output"],
Cell[12335, 365, 957, 23, 47, "Output"],
Cell[13295, 390, 863, 19, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14195, 414, 3570, 103, 297, "Input"],
Cell[17768, 519, 1116, 29, 47, "Output"],
Cell[18887, 550, 1200, 28, 32, "Output"],
Cell[20090, 580, 1734, 43, 52, "Output"],
Cell[21827, 625, 865, 20, 47, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[22741, 651, 101, 1, 67, "Section"],
Cell[CellGroupData[{
Cell[22867, 656, 4879, 140, 341, "Input"],
Cell[27749, 798, 971, 24, 47, "Output"],
Cell[28723, 824, 1796, 42, 47, "Output"],
Cell[30522, 868, 1799, 42, 47, "Output"],
Cell[32324, 912, 960, 23, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33321, 940, 5523, 159, 385, "Input"],
Cell[38847, 1101, 1376, 33, 47, "Output"],
Cell[40226, 1136, 1766, 42, 47, "Output"],
Cell[41995, 1180, 2157, 51, 52, "Output"],
Cell[44155, 1233, 1028, 25, 47, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[45232, 1264, 99, 1, 67, "Section"],
Cell[CellGroupData[{
Cell[45356, 1269, 4979, 144, 341, "Input"],
Cell[50338, 1415, 1231, 32, 47, "Output"],
Cell[51572, 1449, 1771, 42, 47, "Output"],
Cell[53346, 1493, 1659, 42, 52, "Output"],
Cell[55008, 1537, 404, 6, 32, "Output"]
}, Open  ]],
Cell[55427, 1546, 287, 8, 32, "Input"],
Cell[CellGroupData[{
Cell[55739, 1558, 2144, 66, 77, "Input"],
Cell[57886, 1626, 119, 2, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58042, 1633, 1042, 27, 99, "Input"],
Cell[59087, 1662, 947, 25, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60071, 1692, 1240, 32, 121, "Input"],
Cell[61314, 1726, 1280, 35, 61, "Output"],
Cell[62597, 1763, 899, 24, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63533, 1792, 4486, 131, 341, "Input"],
Cell[68022, 1925, 1112, 30, 47, "Output"],
Cell[69137, 1957, 1582, 38, 47, "Output"],
Cell[70722, 1997, 3015, 74, 52, "Output"],
Cell[73740, 2073, 333, 5, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74110, 2083, 1090, 27, 99, "Input"],
Cell[75203, 2112, 773, 24, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76013, 2141, 1286, 32, 121, "Input"],
Cell[77302, 2175, 1509, 40, 52, "Output"],
Cell[78814, 2217, 1047, 28, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79898, 2250, 1296, 35, 99, "Input"],
Cell[81197, 2287, 237, 4, 32, "Output"],
Cell[81437, 2293, 235, 4, 32, "Output"],
Cell[81675, 2299, 236, 4, 32, "Output"],
Cell[81914, 2305, 235, 4, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82186, 2314, 1230, 38, 181, "Input"],
Cell[83419, 2354, 181, 3, 32, "Output"],
Cell[83603, 2359, 183, 3, 32, "Output"],
Cell[83789, 2364, 183, 3, 32, "Output"],
Cell[83975, 2369, 180, 3, 32, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[84204, 2378, 152, 2, 67, "Section"],
Cell[CellGroupData[{
Cell[84381, 2384, 3467, 101, 297, "Input"],
Cell[87851, 2487, 1055, 25, 47, "Output"],
Cell[88909, 2514, 1289, 30, 32, "Output"],
Cell[90201, 2546, 1760, 41, 52, "Output"],
Cell[91964, 2589, 518, 7, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92519, 2601, 3565, 102, 297, "Input"],
Cell[96087, 2705, 1092, 26, 47, "Output"],
Cell[97182, 2733, 1352, 32, 32, "Output"],
Cell[98537, 2767, 1878, 44, 52, "Output"],
Cell[100418, 2813, 557, 8, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101012, 2826, 3711, 111, 319, "Input"],
Cell[104726, 2939, 988, 24, 47, "Output"],
Cell[105717, 2965, 945, 22, 47, "Output"],
Cell[106665, 2989, 1429, 37, 52, "Output"],
Cell[108097, 3028, 453, 6, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108587, 3039, 3755, 110, 319, "Input"],
Cell[112345, 3151, 1013, 25, 47, "Output"],
Cell[113361, 3178, 918, 21, 32, "Output"],
Cell[114282, 3201, 1452, 38, 52, "Output"],
Cell[115737, 3241, 476, 7, 32, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[116262, 3254, 169, 2, 67, "Section"],
Cell[CellGroupData[{
Cell[116456, 3260, 2015, 53, 209, "Input"],
Cell[118474, 3315, 559, 8, 32, "Output"],
Cell[119036, 3325, 564, 8, 32, "Output"],
Cell[119603, 3335, 549, 8, 32, "Output"]
}, Open  ]],
Cell[120167, 3346, 685, 16, 99, "Input"],
Cell[CellGroupData[{
Cell[120877, 3366, 3418, 89, 165, "Input"],
Cell[124298, 3457, 14219, 244, 257, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138554, 3706, 640, 12, 55, "Input"],
Cell[139197, 3720, 446, 6, 32, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[139692, 3732, 155, 2, 67, "Section"],
Cell[CellGroupData[{
Cell[139872, 3738, 4057, 109, 187, "Input"],
Cell[143932, 3849, 38257, 644, 253, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[182226, 4498, 2500, 65, 121, "Input"],
Cell[184729, 4565, 43710, 735, 253, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[228488, 5306, 103, 1, 67, "Section"],
Cell[228594, 5309, 1296, 35, 99, "Input"],
Cell[CellGroupData[{
Cell[229915, 5348, 1241, 33, 55, "Input"],
Cell[231159, 5383, 2487, 49, 368, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[233683, 5437, 1252, 35, 55, "Input"],
Cell[234938, 5474, 2381, 45, 344, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[237368, 5525, 145, 2, 67, "Section"],
Cell[237516, 5529, 3216, 88, 187, "Input"],
Cell[CellGroupData[{
Cell[240757, 5621, 2584, 57, 77, "Input"],
Cell[243344, 5680, 2679, 54, 772, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[246072, 5740, 151, 2, 67, "Section"],
Cell[CellGroupData[{
Cell[246248, 5746, 4537, 135, 341, "Input"],
Cell[250788, 5883, 846, 23, 47, "Output"],
Cell[251637, 5908, 805, 21, 47, "Output"],
Cell[252445, 5931, 1287, 36, 52, "Output"],
Cell[253735, 5969, 311, 5, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[254083, 5979, 5314, 159, 385, "Input"],
Cell[259400, 6140, 898, 25, 52, "Output"],
Cell[260301, 6167, 1649, 40, 47, "Output"],
Cell[261953, 6209, 2666, 67, 52, "Output"],
Cell[264622, 6278, 238, 3, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[264897, 6286, 4712, 140, 363, "Input"],
Cell[269612, 6428, 704, 20, 47, "Output"],
Cell[270319, 6450, 1475, 36, 47, "Output"],
Cell[271797, 6488, 2041, 51, 52, "Output"],
Cell[273841, 6541, 163, 2, 32, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> fig/Sk_analysis_RDME/Sk_analysis_RDME.py <==
import math 
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.ticker import MultipleLocator, FormatStrFormatter

####################
# default settings #
####################

plt.rc('text',usetex=True)
plt.rc('font',family="serif")
plt.rc('font',size=12)

plt.rc('axes',linewidth=2)
plt.rc('xtick.major',size=5)
plt.rc('xtick.major',width=2)
plt.rc('xtick.minor',size=3)
plt.rc('xtick.minor',width=1)
plt.rc('ytick.major',size=5)
plt.rc('ytick.major',width=2)
plt.rc('ytick.minor',size=3)
plt.rc('ytick.minor',width=1)

fig = plt.figure()

###############
# main figure # 
###############

ax = fig.gca()

ax.set_xlabel(r"$\tilde{k}\ell$",fontsize=15)
# xi_max = pi*sqrt(beta/alpha) = 9.9345882658
# tilxi_max = 2*sqrt(beta/alpha) = 6.324555
ax.set_xlim([0,2*math.sqrt(10)])  
ax.xaxis.set_major_locator(MultipleLocator(2))
ax.xaxis.set_major_formatter(FormatStrFormatter("%g"))
ax.xaxis.set_minor_locator(MultipleLocator(0.5))

ax.set_ylabel(r"$S(\tilde{k})/\bar{n}$",fontsize=15,labelpad=10)
ax.set_ylim([0.9,2.1])
ax.yaxis.set_major_locator(MultipleLocator(0.2))
ax.yaxis.set_major_formatter(FormatStrFormatter("%g"))
ax.yaxis.set_minor_locator(MultipleLocator(0.1))

[xi,ss1,ss0] = np.loadtxt("theo_SSA2MNSSA2_a0.01_b0.1.dat",unpack=True,usecols=[0,1,2])
ratab = 0.01/0.1
tilxi = 2/math.sqrt(ratab)*np.sin(math.sqrt(ratab)*xi/2)
ax.plot(tilxi,ss1,"r",lw=1.5)

[xi,ss1,ss0] = np.loadtxt("theo_SSA2MNSSA2_a0.025_b0.25.dat",unpack=True,usecols=[0,1,2])
ratab = 0.025/0.25
tilxi = 2/math.sqrt(ratab)*np.sin(math.sqrt(ratab)*xi/2)
ax.plot(tilxi,ss1,"g--",lw=1.5)

[xi,ss1,ss0] = np.loadtxt("theo_SSA2MNSSA2_a0.045_b0.45.dat",unpack=True,usecols=[0,1,2])
ratab = 0.045/0.45
tilxi = 2/math.sqrt(ratab)*np.sin(math.sqrt(ratab)*xi/2)
ax.plot(tilxi,ss1,"b",lw=1.5)

ax.plot(xi,ss0,"k:",lw=3,label="exact result")

ax.legend(loc="upper right",fontsize=15,frameon=False,handlelength=2,handletextpad=0.3)
ax.text(4.35,1.22,r"$\beta=0.1$",fontsize=15,color="r",ha="center",va="bottom")
ax.plot([4.775,5.35],[1.22,1.04],"r")
ax.text(4.3,1.38,r"$\beta=0.25$",fontsize=15,color="g",ha="center",va="bottom")
ax.plot([4.8,5.95],[1.38,1.02],"g--")
ax.text(4.5,1.5,r"$\beta=0.45$",fontsize=15,color="b",ha="center",va="bottom")
ax.plot([5,6.15],[1.5,1.14],"b")


##########
# format #
##########

fig.set_size_inches(6,4)
fig.tight_layout()

#plt.show()
plt.savefig("Sk_analysis_RDME.eps")
plt.savefig("Sk_analysis_RDME.png",dpi=200)


==> fig/hist_near_zero/hist_near_zero.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.ticker import MultipleLocator,FormatStrFormatter

####################
# default settings #
####################

plt.rc('text',usetex=True)
plt.rc('font',family="serif")
plt.rc('font',size=12)

plt.rc('axes',linewidth=2)
plt.rc('xtick.major',size=5)
plt.rc('xtick.major',width=2)
plt.rc('xtick.minor',size=3)
plt.rc('xtick.minor',width=1)
plt.rc('ytick.major',size=5)
plt.rc('ytick.major',width=2)
plt.rc('ytick.minor',size=3)
plt.rc('ytick.minor',width=1)

#############
# main plot #
#############

dV=5.

fig = plt.figure()
ax = fig.gca()

# xaxis
ax.set_xlabel("$N=n\Delta V$",fontsize=15)
ax.set_xlim([-0.5,1.5])
ax.xaxis.set_major_locator(MultipleLocator(0.5))
ax.xaxis.set_major_formatter(FormatStrFormatter("%g"))
ax.xaxis.set_minor_locator(MultipleLocator(0.1))

# yaxis
ax.set_ylabel(r"$\rho(n)$",fontsize=15)
ax.set_ylim([0,0.3])
ax.yaxis.set_major_locator(MultipleLocator(0.1))
ax.yaxis.set_major_formatter(FormatStrFormatter("%g"))
ax.yaxis.set_minor_locator(MultipleLocator(0.02))

# curves
[nn,hh,ee] = np.loadtxt("D_cs5_dx1_Nc512_EulerTau_avg10_dt0.001.hist_near_zero_stat",usecols=[0,1,2],unpack=True)
ax.plot(dV*nn,hh,"r",lw=2,label=r"$H$")
[nn,hh,ee] = np.loadtxt("D_cs5_dx1_Nc512_EulerTau_avg1_dt0.001.hist_near_zero_stat",usecols=[0,1,2],unpack=True)
ax.plot(dV*nn,hh,"b--",lw=2,label=r"$H_0$")

# legend
ax.legend(loc=(0.7,0.03),frameon=False,fontsize=15,handletextpad=0.3,handlelength=2.6)

##########
# output #
########## 

fig.set_size_inches(6,4)
fig.tight_layout()

#plt.show()
plt.savefig("hist_near_zero.eps")
plt.savefig("hist_near_zero.png",dpi=200)


==> fig/hist_near_zero/prev/hist_near_zero.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.ticker import MultipleLocator,FormatStrFormatter

# functions for inset 

def H(x):
  if (x<=0.):
    return 0.
  else:
    return 1

def H0(x):
  if (x<0.):
    return 0.
  else:
    return min(x,1.)

def H1(x):
  if (x<0.):
    return 0.
  elif (x<1.):
    return (3.-2.*x)*x**2
  else:
    return 1.

def H2(x):
  if (x<0.):
    return 0.
  elif (x<1.):
    return (10-15*x+6*x**2)*x**3
  else:
    return 1.

####################
# default settings #
####################

plt.rc('text',usetex=True)
plt.rc('font',family="serif")
plt.rc('font',size=12)

plt.rc('axes',linewidth=2)
plt.rc('xtick.major',size=5)
plt.rc('xtick.major',width=2)
plt.rc('xtick.minor',size=3)
plt.rc('xtick.minor',width=1)
plt.rc('ytick.major',size=5)
plt.rc('ytick.major',width=2)
plt.rc('ytick.minor',size=3)
plt.rc('ytick.minor',width=1)

#############
# main plot #
#############

dV=5.

fig = plt.figure()
ax = fig.gca()

# xaxis
ax.set_xlabel("$N=n\Delta V$",fontsize=15)
ax.set_xlim([-0.5,1.5])
ax.xaxis.set_major_locator(MultipleLocator(0.5))
ax.xaxis.set_major_formatter(FormatStrFormatter("%g"))
ax.xaxis.set_minor_locator(MultipleLocator(0.1))

# yaxis
ax.set_ylabel(r"$\rho(n)$",fontsize=15)
ax.set_ylim([0,0.3])
ax.yaxis.set_major_locator(MultipleLocator(0.1))
ax.yaxis.set_major_formatter(FormatStrFormatter("%g"))
ax.yaxis.set_minor_locator(MultipleLocator(0.02))

# curves
[nn,hh,ee] = np.loadtxt("D_cs5_dx1_Nc512_EulerTau_avg10_dt0.001.hist_near_zero_stat",usecols=[0,1,2],unpack=True)
ax.plot(dV*nn,hh,"r",lw=2,label=r"$H$")
[nn,hh,ee] = np.loadtxt("D_cs5_dx1_Nc512_EulerTau_avg1_dt0.001.hist_near_zero_stat",usecols=[0,1,2],unpack=True)
ax.plot(dV*nn,hh,"g",lw=2,label=r"$H_0$")
[nn,hh,ee] = np.loadtxt("D_cs5_dx1_Nc512_EulerTau_avg11_dt0.001.hist_near_zero_stat",usecols=[0,1,2],unpack=True)
ax.plot(dV*nn,hh,"b",lw=2,label=r"$H_1$")
[nn,hh,ee] = np.loadtxt("D_cs5_dx1_Nc512_EulerTau_avg12_dt0.001.hist_near_zero_stat",usecols=[0,1,2],unpack=True)
ax.plot(dV*nn,hh,"c",lw=2,label=r"$H_2$")

# legend
ax.legend(loc=(0.7,0.03),frameon=False,fontsize=15,handletextpad=0.3)

#########
# inset #
#########

axin = fig.add_axes([0.4,0.64,0.28,0.25])

axin.tick_params(labelsize=10)
axin.tick_params(width=1)
axin.spines['top'].set_linewidth(1)
axin.spines['bottom'].set_linewidth(1)
axin.spines['left'].set_linewidth(1)
axin.spines['right'].set_linewidth(1)

# xaxis
axin.set_xlabel("$N$",fontsize=12,labelpad=3)
axin.set_xlim([-0.5,1.5])
axin.xaxis.set_major_locator(MultipleLocator(0.5))
axin.xaxis.set_major_formatter(FormatStrFormatter("%g"))
axin.xaxis.set_minor_locator(MultipleLocator(0.25))

# yaxis
axin.set_ylim([-0.2,1.2])
axin.yaxis.set_major_locator(MultipleLocator(0.5))
axin.yaxis.set_major_formatter(FormatStrFormatter("%g"))
axin.yaxis.set_minor_locator(MultipleLocator(0.25))

axin.tick_params(labelsize=10)

# curves
H0 = np.vectorize(H0)
hh = H0(nn*dV)
axin.plot(nn*dV,hh,"g",lw=1)
H1 = np.vectorize(H1)
hh = H1(nn*dV)
axin.plot(nn*dV,hh,"b",lw=1)
H2 = np.vectorize(H2)
hh = H2(nn*dV)
axin.plot(nn*dV,hh,"c",lw=1)
axin.plot([-0.5,0],[0,0],"r",lw=1)
axin.plot([0,1.5],[1,1],"r",lw=1)

axin.text(0.75,0.4,r"$H_\bullet(N)$",fontsize=12)

##########
# output #
########## 

fig.set_size_inches(6,4)
fig.tight_layout()

#plt.show()
plt.savefig("hist_near_zero.eps")
plt.savefig("hist_near_zero.png",dpi=200)

